Analytical Gradients for Projection-Based Wavefunction-in-DFT Embedding

Projection-based embedding provides a simple, robust, and accurate approach for describing a small part of a chemical system at the level of a correlated wavefunction method while the remainder of the system is described at the level of density functional theory. Here, we present the derivation, implementation, and numerical demonstration of analytical nuclear gradients for projection-based wavefunction-in-density functional theory (WF-in-DFT) embedding. The gradients are formulated in the Lagrangian framework to enforce orthogonality, localization, and Brillouin constraints on the molecular orbitals. An important aspect of the gradient theory is that WF contributions to the total WF-in-DFT gradient can be simply evaluated using existing WF gradient implementations without modification. Another simplifying aspect is that Kohn-Sham (KS) DFT contributions to the projection-based embedding gradient do not require knowledge of the WF calculation beyond the relaxed WF density. Projection-based WF-in-DFT embedding gradients are thus easily generalized to any combination of WF and KS-DFT methods. We provide numerical demonstration of the method for several applications, including calculation of a minimum energy pathway for a hydride transfer in a cobalt-based molecular catalyst using the nudged-elastic-band method at the CCSD-in-DFT level of theory, which reveals large differences from the transition state geometry predicted using DFT.

==> anc/fig3_neb_ccsd-in-lda_def2-asvp_xyz.txt <==
9
Image 1. First 3 atoms in sub A. energy=-7225.8094827 eV
O      -1.86780356      -1.75349823      -0.00000000
O       0.70982685      -1.85897986      -0.00000000
H      -0.23680506      -2.14414300      -0.00000000
C      -1.76333313      -0.50262294      -0.00000000
C      -0.48148724       0.18004804      -0.00000000
C       0.68060757      -0.53998353       0.00000000
H      -0.45166184       1.27749844      -0.00000000
H      -2.70549791       0.10713100      -0.00000000
H       1.67225245      -0.05439257       0.00000000
9
Image 2 energy=-7225.80915413 eV
O      -1.85885693      -1.75888550      -0.00001764
O       0.70693454      -1.85629048      -0.00000270
H      -0.24296811      -2.13642533      -0.00001241
C      -1.76024962      -0.50717282      -0.00001220
C      -0.48231666       0.18182061      -0.00000484
C       0.68082051      -0.53783480       0.00000229
H      -0.45634945       1.27943219       0.00000052
H      -2.70615582       0.09592295      -0.00001101
H       1.67361715      -0.05445106       0.00001360
9
Image 3 energy=-7225.80493783 eV
O      -1.83946148      -1.76447800      -0.00001710
O       0.69166111      -1.85418030      -0.00000490
H      -0.26935336      -2.11554687      -0.00001249
C      -1.75024951      -0.51085163      -0.00001174
C      -0.47962643       0.18822277      -0.00000406
C       0.68202520      -0.53720282       0.00000163
H      -0.45796136       1.28595266       0.00000084
H      -2.70293114       0.07860146      -0.00001042
H       1.68067004      -0.06489040       0.00001195
9
Image 4 energy=-7225.78414666 eV
O      -1.80461992      -1.77318013      -0.00001822
O       0.66751829      -1.85039372      -0.00000665
H      -0.31433291      -2.08486603      -0.00001288
C      -1.73278642      -0.51594098      -0.00001102
C      -0.47606527       0.19897365      -0.00000059
C       0.68334719      -0.53678695       0.00000084
H      -0.46101962       1.29685291       0.00000196
H      -2.69688154       0.04860823      -0.00000966
H       1.68958378      -0.07809992       0.00001072
9
Image 5 energy=-7225.74500854 eV
O      -1.76951951      -1.78009420      -0.00001921
O       0.64874032      -1.84748790      -0.00000694
H      -0.36185140      -2.06375567      -0.00001319
C      -1.71593648      -0.51833719      -0.00001144
C      -0.47395159       0.20701684      -0.00000092
C       0.68500227      -0.53857288       0.00000064
H      -0.46319530       1.30449606       0.00000268
H      -2.68961143       0.02390795      -0.00001037
H       1.69490729      -0.08275911       0.00000997
9
Image 6 energy=-7225.69153508 eV
O      -1.73944079      -1.78568740      -0.00002020
O       0.64246895      -1.84401226      -0.00000627
H      -0.41003455      -2.05407280      -0.00001389
C      -1.70308692      -0.51786311      -0.00001245
C      -0.47460576       0.21074742      -0.00000044
C       0.68852776      -0.54127716       0.00000058
H      -0.46453229       1.30743236       0.00000303
H      -2.68367907       0.00902485      -0.00001081
H       1.69876168      -0.08026340       0.00001056
9
Image 7 energy=-7225.62885889 eV
O      -1.71241538      -1.79143722      -0.00001986
O       0.64952397      -1.83852154      -0.00000569
H      -0.46315585      -2.05168227      -0.00001421
C      -1.69317008      -0.51524678      -0.00001163
C      -0.47784252       0.21225182      -0.00000146
C       0.69392398      -0.54422294       0.00000070
H      -0.46540395       1.30849022       0.00000278
H      -2.67955197      -0.00025753      -0.00001032
H       1.70233603      -0.07550603       0.00001141
9
Image 8 energy=-7225.59901875 eV
O      -1.69115836      -1.79710622      -0.00001977
O       0.66483750      -1.83261892      -0.00000612
H      -0.51314647      -2.05184561      -0.00001493
C      -1.68630757      -0.51212553      -0.00001154
C      -0.48186909       0.21272558      -0.00000289
C       0.69952277      -0.54714661       0.00000129
H      -0.46583380       1.30880575       0.00000238
H      -2.67693016      -0.00575721      -0.00000963
H       1.70505851      -0.07108406       0.00001184
9
Image 9 energy=-7225.62590162 eV
O      -1.67477333      -1.80376687      -0.00001928
O       0.68706931      -1.82728889      -0.00000557
H      -0.56554224      -2.05017723      -0.00001501
C      -1.68033449      -0.50920167      -0.00001154
C      -0.48615315       0.21239767      -0.00000252
C       0.70649560      -0.55062837       0.00000091
H      -0.46626713       1.30851193       0.00000250
H      -2.67425255      -0.01041605      -0.00001006
H       1.70791720      -0.06553906       0.00001138
9
Image 10 energy=-7225.68609391 eV
O      -1.66719488      -1.80939646      -0.00001850
O       0.71301100      -1.82247767      -0.00000487
H      -0.61701020      -2.05058741      -0.00001525
C      -1.67495119      -0.50650273      -0.00001116
C      -0.48945409       0.21116023      -0.00000349
C       0.71575116      -0.55355619       0.00000184
H      -0.46708585       1.30760419       0.00000244
H      -2.67099547      -0.01516566      -0.00001045
H       1.71202083      -0.05708014       0.00001221
9
Image 11 energy=-7225.74447609 eV
O      -1.67347827      -1.81304059      -0.00001719
O       0.74531387      -1.81745830      -0.00000564
H      -0.66920267      -2.05911241      -0.00001477
C      -1.67099482      -0.50370918      -0.00001132
C      -0.49036293       0.20724327      -0.00000402
C       0.72941532      -0.55461492       0.00000249
H      -0.46855280       1.30453465       0.00000151
H      -2.66693610      -0.01802761      -0.00001061
H       1.71877058      -0.04154887       0.00001279
9
Image 12 energy=-7225.78288718 eV
O      -1.69149688      -1.81530347      -0.00001529
O       0.77950121      -1.81184962      -0.00000535
H      -0.71606923      -2.07787799      -0.00001455
C      -1.66927554      -0.50193722      -0.00000989
C      -0.48860275       0.19950707      -0.00000457
C       0.74576004      -0.55288401       0.00000013
H      -0.47081895       1.29735291       0.00000004
H      -2.66173013      -0.01398202      -0.00000964
H       1.72655158      -0.01816156       0.00001334
9
Image 13 energy=-7225.80518135 eV
O      -1.71727641      -1.81855433      -0.00001489
O       0.81677934      -1.80372765      -0.00000702
H      -0.76492047      -2.10905810      -0.00001543
C      -1.66787952      -0.50239557      -0.00000912
C      -0.48516947       0.18801170      -0.00000573
C       0.76446100      -0.54805978       0.00000146
H      -0.47442141       1.28590152       0.00000036
H      -2.65184397      -0.00026122      -0.00000909
H       1.73397213       0.01341139       0.00001166
9
Image 14 energy=-7225.80912461 eV
O      -1.73170800      -1.82040738      -0.00001312
O       0.83564630      -1.79866735      -0.00000410
H      -0.79041991      -2.12832144      -0.00001381
C      -1.66682614      -0.50330418      -0.00000789
C      -0.48299910       0.18180940      -0.00000513
C       0.77404109      -0.54458387       0.00000168
H      -0.47661544       1.27970765       0.00000036
H      -2.64502307       0.00899872      -0.00000790
H       1.73734715       0.03029891       0.00000983
9
Image 15 energy=-7225.80952306 eV
O      -1.73451467      -1.82255677       0.00000000
O       0.84513985      -1.79328055       0.00000000
H      -0.79673297      -2.13561159       0.00000000
C      -1.66632370      -0.50499638      -0.00000000
C      -0.48344556       0.18036454      -0.00000000
C       0.77767491      -0.53987141       0.00000000
H      -0.48082378       1.27821339      -0.00000000
H      -2.64317745       0.00969616      -0.00000000
H       1.73743724       0.04178182      -0.00000000


==> anc/fig3_neb_ccsd_def2-asvp_xyz.txt <==
9
Image 1 energy=-7246.100215344888 eV
C      -1.77509557      -0.50262242       0.00000000
C      -0.49162796       0.18594861      -0.00000000
C       0.66714963      -0.53605177      -0.00000000
H      -0.45329458       1.27411004      -0.00000000
O      -1.88976346      -1.73052779      -0.00000000
H      -2.68867003       0.12791146       0.00000000
O       0.73083671      -1.86180909      -0.00000000
H       1.64898979      -0.05366678      -0.00000000
H      -0.19263533      -2.19581239       0.00000000
9
Image 2 energy=-7246.091482183964 eV
C      -1.75736888      -0.51277834      -0.00001111
C      -0.48793362       0.19643260      -0.00000402
C       0.67059059      -0.53113418       0.00000055
H      -0.46089215       1.28498198       0.00000027
O      -1.84958308      -1.74554184      -0.00001849
H      -2.68686067       0.09016946      -0.00000811
O       0.70383092      -1.85416265      -0.00000529
H       1.66111096      -0.06568108       0.00001065
H      -0.23958945      -2.15276107      -0.00001349
9
Image 3 energy=-7246.079050160073 eV
C      -1.74735204      -0.51587275      -0.00001062
C      -0.48470205       0.20139106      -0.00000385
C       0.67256414      -0.53124499       0.00000035
H      -0.46138550       1.28998585       0.00000050
O      -1.83024875      -1.75114711      -0.00001790
H      -2.68376896       0.07352417      -0.00000752
O       0.68825892      -1.85213921      -0.00000573
H       1.66718720      -0.07384034       0.00001041
H      -0.26693361      -2.13139645      -0.00001347
9
Image 4 energy=-7246.043155797316 eV
C      -1.72978310      -0.52056037      -0.00001052
C      -0.47991849       0.20869893      -0.00000384
C       0.67590335      -0.53257521       0.00000035
H      -0.46249701       1.29710622       0.00000055
O      -1.79651329      -1.76070519      -0.00001734
H      -2.67727211       0.04561629      -0.00000798
O       0.66370681      -1.84835307      -0.00000602
H       1.67488803      -0.08269121       0.00001058
H      -0.31473853      -2.09740675      -0.00001329
9
Image 5 energy=-7245.990507390932 eV
C      -1.71350716      -0.52279767      -0.00001049
C      -0.47677980       0.21338739      -0.00000382
C       0.67974132      -0.53586334       0.00000033
H      -0.46358302       1.30126564       0.00000058
O      -1.76413105      -1.76930466      -0.00001704
H      -2.67025235       0.02326355      -0.00000824
O       0.64635170      -1.84466293      -0.00000623
H       1.67946932      -0.08370268       0.00001071
H      -0.36353337      -2.07245563      -0.00001330
9
Image 6 energy=-7245.928552436455 eV
C      -1.70101895      -0.52209724      -0.00001044
C      -0.47646160       0.21549666      -0.00000382
C       0.68450223      -0.54018696       0.00000030
H      -0.46454108       1.30282577       0.00000060
O      -1.73657431      -1.77668030      -0.00001686
H      -2.66506394       0.00937299      -0.00000838
O       0.64194630      -1.84019630      -0.00000631
H       1.68253677      -0.08009244       0.00001082
H      -0.41154978      -2.05931254      -0.00001339
9
Image 7 energy=-7245.863280826763 eV
C      -1.69081576      -0.51902647      -0.00001038
C      -0.47866624       0.21638876      -0.00000385
C       0.69039531      -0.54520833       0.00000032
H      -0.46535630       1.30338938       0.00000060
O      -1.71134356      -1.78436846      -0.00001674
H      -2.66140475       0.00017462      -0.00000847
O       0.64996985      -1.83383493      -0.00000631
H       1.68512427      -0.07510544       0.00001091
H      -0.46412719      -2.05327949      -0.00001357
9
Image 8 energy=-7245.8347871800115 eV
C      -1.68340065      -0.51502580      -0.00001037
C      -0.48189077       0.21670678      -0.00000384
C       0.69633592      -0.54984270       0.00000031
H      -0.46594895       1.30356517       0.00000060
O      -1.69130456      -1.79150144      -0.00001664
H      -2.65909454      -0.00560544      -0.00000851
O       0.66505443      -1.82718396      -0.00000623
H       1.68717463      -0.07054560       0.00001098
H      -0.51314988      -2.05143736      -0.00001379
9
Image 9 energy=-7245.86083602569 eV
C      -1.67695739      -0.51033108      -0.00001026
C      -0.48535929       0.21648934      -0.00000386
C       0.70391672      -0.55434802       0.00000031
H      -0.46656903       1.30340184       0.00000059
O      -1.67517109      -1.79902018      -0.00001660
H      -2.65709472      -0.01044911      -0.00000858
O       0.68621869      -1.82026568      -0.00000613
H       1.68973101      -0.06463621       0.00001106
H      -0.56493929      -2.05171124      -0.00001402
9
Image 10 energy=-7245.922517593088 eV
C      -1.67111205      -0.50566981      -0.00001023
C      -0.48765181       0.21577768      -0.00000386
C       0.71339437      -0.55771723       0.00000034
H      -0.46734659       1.30294062       0.00000057
O      -1.66681962      -1.80546649      -0.00001654
H      -2.65480034      -0.01533411      -0.00000864
O       0.71033991      -1.81360194      -0.00000604
H       1.69336272      -0.05626096       0.00001118
H      -0.61559100      -2.05553810      -0.00001428
9
Image 11 energy=-7245.990111640425 eV
C      -1.66577919      -0.50111949      -0.00001018
C      -0.48748329       0.21352908      -0.00000385
C       0.72678077      -0.55896019       0.00000041
H      -0.46842475       1.30131449       0.00000055
O      -1.67121897      -1.81026694      -0.00001649
H      -2.65160840      -0.01936082      -0.00000872
O       0.74026326      -1.80650048      -0.00000599
H       1.69934347      -0.04157363       0.00001139
H      -0.66809711      -2.06793252      -0.00001462
9
Image 12 energy=-7246.041200326979 eV
C      -1.66194838      -0.49799942      -0.00001009
C      -0.48467102       0.20903623      -0.00000385
C       0.74243609      -0.55737926       0.00000047
H      -0.46958477       1.29745711       0.00000050
O      -1.68767694      -1.81333258      -0.00001640
H      -2.64725716      -0.01878889      -0.00000882
O       0.77164994      -1.79917083      -0.00000601
H       1.70671356      -0.02052278       0.00001174
H      -0.71588599      -2.09016968      -0.00001505
9
Image 13 energy=-7246.079750481529 eV
C      -1.65833268      -0.49670635      -0.00000996
C      -0.47980622       0.20105322      -0.00000387
C       0.76133154      -0.55297635       0.00000066
H      -0.47101121       1.28985876       0.00000035
O      -1.71399105      -1.81663709      -0.00001611
H      -2.63872504      -0.00958216      -0.00000887
O       0.80797064      -1.79006156      -0.00000624
H       1.71450801       0.00904667       0.00001250
H      -0.76805854      -2.12495746      -0.00001550
9
Image 14 energy=-7246.091412561457 eV
C      -1.65654003      -0.49697650      -0.00000888
C      -0.47714845       0.19627157      -0.00000348
C       0.77084609      -0.54999290       0.00000092
H      -0.47217353       1.28514449       0.00000021
O      -1.72851410      -1.81844784      -0.00001430
H      -2.63297992      -0.00266216      -0.00000778
O       0.82672046      -1.78495067      -0.00000576
H       1.71770062       0.02528428       0.00001253
H      -0.79418624      -2.14449888      -0.00001425
9
Image 15 energy=-7246.10021736585 eV
C      -1.65283915      -0.50177201      -0.00000000
C      -0.47314966       0.18548753      -0.00000000
C       0.78953447      -0.54057400      -0.00000000
H      -0.47924993       1.27430776       0.00000000
O      -1.75544403      -1.82508982      -0.00000000
H      -2.62004873       0.00930413       0.00000000
O       0.86780241      -1.77135736      -0.00000000
H       1.72130817       0.06278258      -0.00000000
H      -0.84204315      -2.18561838      -0.00000000


==> anc/fig3_neb_lda_def2-asvp_xyz.txt <==
9
Image 1 energy=-7207.22596183 eV
C      -1.69700306      -0.51744541      -0.00000000
C      -0.48519534       0.19941925      -0.00000000
C       0.68067137      -0.54857295      -0.00000000
H      -0.46396412       1.29638244      -0.00000000
O      -1.72788030      -1.77635050      -0.00000000
H      -2.66991522       0.03103925      -0.00000000
O       0.65957584      -1.83319768      -0.00000000
H       1.68458238      -0.07506550       0.00000000
H      -0.42424928      -2.07268010      -0.00000000
9
Image 2 energy=-7207.22572365 eV
C      -1.69393192      -0.51785061      -0.00000000
C      -0.48463268       0.20027749       0.00000000
C       0.68228679      -0.54874538      -0.00000000
H      -0.46443251       1.29725283      -0.00000000
O      -1.72178969      -1.77840985      -0.00000000
H      -2.66891556       0.02558654      -0.00000000
O       0.65905823      -1.83169236      -0.00000000
H       1.68599296      -0.07374406      -0.00000000
H      -0.43681099      -2.06875374      -0.00000000
9
Image 3 energy=-7207.22508961 eV
C      -1.69102438      -0.51802406       0.00000000
C      -0.48410191       0.20098212       0.00000000
C       0.68396710      -0.54905705       0.00000000
H      -0.46476033       1.29795493       0.00000000
O      -1.71610700      -1.78031418       0.00000000
H      -2.66793096       0.02067941      -0.00000000
O       0.65926779      -1.83023215      -0.00000000
H       1.68725274      -0.07210184       0.00000000
H      -0.44958882      -2.06562366      -0.00000000
9
Image 4 energy=-7207.22421997 eV
C      -1.68829713      -0.51799321       0.00000000
C      -0.48360491       0.20152696       0.00000000
C       0.68572197      -0.54947061       0.00000000
H      -0.46503647       1.29849247       0.00000000
O      -1.71082076      -1.78208414       0.00000000
H      -2.66696873       0.01635314      -0.00000000
O       0.66022670      -1.82881168       0.00000000
H       1.68842404      -0.07019833      -0.00000000
H      -0.46255636      -2.06329203      -0.00000000
9
Image 5 energy=-7207.22328501 eV
C      -1.68574904      -0.51780430       0.00000000
C      -0.48314941       0.20192735       0.00000000
C       0.68754170      -0.54995924       0.00000000
H      -0.46527011       1.29888142       0.00000000
O      -1.70591897      -1.78374990       0.00000000
H      -2.66603271       0.01254174      -0.00000000
O       0.66188835      -1.82740866       0.00000000
H       1.68952425      -0.06808828      -0.00000000
H      -0.47565848      -2.06162203      -0.00000000
9
Image 6 energy=-7207.2224561 eV
C      -1.68336612      -0.51749226       0.00000000
C      -0.48273322       0.20220053       0.00000000
C       0.68941850      -0.55048861      -0.00000000
H      -0.46547236       1.29914409       0.00000000
O      -1.70139146      -1.78534415      -0.00000000
H      -2.66511886       0.00915483      -0.00000000
O       0.66418558      -1.82601175       0.00000000
H       1.69056917      -0.06581477       0.00000000
H      -0.48884748      -2.06047724       0.00000000
9
Image 7 energy=-7207.22188704 eV
C      -1.68112564      -0.51709018       0.00000000
C      -0.48234744       0.20236329      -0.00000000
C       0.69135370      -0.55103442      -0.00000000
H      -0.46565402       1.29930240       0.00000000
O      -1.69723818      -1.78688873      -0.00000000
H      -2.66421935       0.00610050      -0.00000000
O       0.66704293      -1.82461059      -0.00000000
H       1.69157528      -0.06339881      -0.00000000
H      -0.50208674      -2.05974684       0.00000000
9
Image 8 energy=-7207.22168364 eV
C      -1.67900961      -0.51662421       0.00000000
C      -0.48198169       0.20242588       0.00000000
C       0.69335040      -0.55156674       0.00000000
H      -0.46582443       1.29937109      -0.00000000
O      -1.69349071      -1.78839231      -0.00000000
H      -2.66332711       0.00331136      -0.00000000
O       0.67037437      -1.82320992       0.00000000
H       1.69255304      -0.06084602       0.00000000
H      -0.51529318      -2.05935958       0.00000000
9
Image 9 energy=-7207.22187729 eV
C      -1.67699739      -0.51612425      -0.00000000
C      -0.48161680       0.20237710       0.00000000
C       0.69545206      -0.55206857       0.00000000
H      -0.46599648       1.29933312       0.00000000
O      -1.69020270      -1.78986573      -0.00000000
H      -2.66242410       0.00075611      -0.00000000
O       0.67416451      -1.82179332      -0.00000000
H       1.69352746      -0.05805838       0.00000000
H      -0.52850528      -2.05933328       0.00000000
9
Image 10 energy=-7207.22243747 eV
C      -1.67504650      -0.51560855       0.00000000
C      -0.48123571       0.20223262       0.00000000
C       0.69768055      -0.55250890      -0.00000000
H      -0.46618227       1.29920869       0.00000000
O      -1.68738771      -1.79132086      -0.00000000
H      -2.66148930      -0.00165910      -0.00000000
O       0.67836237      -1.82034245      -0.00000000
H       1.69451672      -0.05500305       0.00000000
H      -0.54175970      -2.05964550       0.00000000
9
Image 11 energy=-7207.22325831 eV
C      -1.67315456      -0.51509934       0.00000000
C      -0.48082737       0.20198253       0.00000000
C       0.70005396      -0.55285746      -0.00000000
H      -0.46639168       1.29898686       0.00000000
O      -1.68513228      -1.79275021       0.00000000
H      -2.66051095      -0.00392698       0.00000000
O       0.68293569      -1.81884640      -0.00000000
H       1.69553033      -0.05160948       0.00000000
H      -0.55497589      -2.06036693      -0.00000000
9
Image 12 energy=-7207.22418938 eV
C      -1.67132111      -0.51462055       0.00000000
C      -0.48038291       0.20161356       0.00000000
C       0.70259593      -0.55307572      -0.00000000
H      -0.46663596       1.29865001       0.00000000
O      -1.68351182      -1.79415583      -0.00000000
H      -2.65947253      -0.00602354      -0.00000000
O       0.68788555      -1.81728160      -0.00000000
H       1.69657899      -0.04778245      -0.00000000
H      -0.56812099      -2.06160499      -0.00000000
9
Image 13 energy=-7207.22505963 eV
C      -1.66955298      -0.51419693       0.00000000
C      -0.47990168       0.20111220       0.00000000
C       0.70532218      -0.55312463       0.00000000
H      -0.46692682       1.29818046       0.00000000
O      -1.68259404      -1.79554642       0.00000000
H      -2.65835723      -0.00790149       0.00000000
O       0.69322258      -1.81561097      -0.00000000
H       1.69766890      -0.04342746      -0.00000000
H      -0.58115022      -2.06349253      -0.00000000
9
Image 14 energy=-7207.22569968 eV
C      -1.66786354      -0.51385817       0.00000000
C      -0.47939011       0.20047195      -0.00000000
C       0.70823517      -0.55296174       0.00000000
H      -0.46727406       1.29756604       0.00000000
O      -1.68242601      -1.79693219      -0.00000000
H      -2.65714535      -0.00950228      -0.00000000
O       0.69896043      -1.81379353      -0.00000000
H       1.69879930      -0.03847277      -0.00000000
H      -0.59401326      -2.06616371       0.00000000
9
Image 15 energy=-7207.22595262 eV
C      -1.66624633      -0.51363324      -0.00000000
C      -0.47885453       0.19969549      -0.00000000
C       0.71131543      -0.55254822      -0.00000000
H      -0.46776858       1.29680827      -0.00000000
O      -1.68299165      -1.79832216       0.00000000
H      -2.65577729      -0.01076524       0.00000000
O       0.70510605      -1.81181711       0.00000000
H       1.69995820      -0.03295353      -0.00000000
H      -0.60668848      -2.06961464      -0.00000000


==> anc/fig4_neb_ccsd-in-pbe0_cc-pvdz_xyz.txt <==
59
Image 1
Co       0.10211967      -0.09322328       0.05045112 
N       0.06243432       0.09544236       1.93225010  
N       2.05402235      -0.16307320      -0.09744017  
C       2.50334020      -0.00392181      -1.32436044  
C       1.50750369       0.32859630      -2.33161813  
N       0.26734083       0.35883009      -1.82231520  
O      -0.71835199       0.65174098      -2.56733835  
O      -2.45168158       0.80336825      -0.76505997  
N      -1.60829751       0.56737432       0.22883638  
C      -2.13332646       0.66899244       1.46706751  
C      -1.15387929       0.36113412       2.45766235  
C       3.95869120      -0.15961412      -1.71578778  
C       1.76886073       0.60563692      -3.79117927  
C      -3.57976027       1.05351274       1.64720545  
C      -1.45233099       0.31917385       3.94040503  
H      -1.27111842      -0.67996181       4.36666288  
H      -0.84119352       1.03359763       4.51410900  
H      -2.50186960       0.56602962       4.14158551  
H      -4.25085118       0.29558855       1.21386486  
H      -3.84820561       1.18215543       2.70247395  
H      -3.80404903       1.99600737       1.12506828  
H       2.50967574       1.40430426      -3.95152452  
H       0.82820170       0.92539203      -4.25904794  
H       2.11704275      -0.28531664      -4.33803243  
H       4.09644257      -0.02318501      -2.79476815  
H       4.33837444      -1.15921979      -1.45738607  
H       4.60091570       0.57543890      -1.20659731  
C       2.53865394       0.07186722       2.33210990  
H       3.22375059      -0.37368431       3.07311955  
H      -1.90159738       0.72884790      -1.61107693  
C       1.14622669      -0.35849394       2.80175703  
H       1.01837606       0.00487461       3.83377429  
H       1.14442446      -1.46234829       2.86377410  
C       2.95094780      -0.54023079       0.99214546  
H       2.94223281      -1.63824545       1.11499654  
H       3.99665571      -0.26142454       0.78408298  
C       2.81155279       1.59419086       2.46122493  
H       3.87502984       1.72565935       2.70562278  
H       2.26247131       1.96061879       3.34751488  
C       2.53593391       2.58063100       1.35811001  
C       3.50486313       3.49429231       0.95678725  
C       0.94285910       3.61420497      -0.11955893  
H       0.63460015       1.90269322       0.99650751  
C       3.17852427       4.47566743       0.02254085  
H       4.50126455       3.44404504       1.39375801  
C       1.89949716       4.54856373      -0.51318345  
H       3.93609308       5.19966304      -0.28559213  
H       1.62775240       5.31595323      -1.23654968  
N       1.29819625       2.68335276       0.80437043  
C      -0.44096162       3.58761450      -0.66313354  
H      -0.57431588       2.73445839      -1.34781052  
H      -1.17872066       3.46917039       0.14274025  
H      -0.65088192       4.51218981      -1.21299232  
N      -0.20346610      -2.07822434      -0.23838103  
C      -0.52899100      -3.16340726      -0.46656109  
C      -0.95017797      -4.51273417      -0.77094870  
H      -1.67061397      -4.48976721      -1.60068761  
H      -0.08028243      -5.11644077      -1.06361687  
H      -1.42733778      -4.96426277       0.10974370  
59
Image 2
Co       0.09999182      -0.09086952       0.05818973 
N       0.06065731       0.08707232       1.93996836  
N       2.05247005      -0.15510783      -0.09238926  
C       2.49911976       0.00482386      -1.32027663  
C       1.50038236       0.33131447      -2.32658828  
N       0.26129151       0.36123603      -1.81461132  
O      -0.72667435       0.65006902      -2.55826870  
O      -2.45767658       0.79929490      -0.75224603  
N      -1.61252262       0.56537920       0.24076175  
C      -2.13619565       0.65957888       1.47962514  
C      -1.15445129       0.34870194       2.46788221  
C       3.95506315      -0.14172928      -1.71328992  
C       1.75800139       0.60156816      -3.78813941  
C      -3.58388152       1.03634106       1.66682208  
C      -1.45259880       0.30020989       3.95059296  
H      -1.26468324      -0.69879289       4.37410568  
H      -0.84693243       1.01748352       4.52659883  
H      -2.50414575       0.53852477       4.15167875  
H      -4.25634652       0.24953603       1.29018492  
H      -3.83299717       1.22125873       2.71864712  
H      -3.82667107       1.94629971       1.09793334  
H       2.48866508       1.40830230      -3.95491672  
H       0.81325223       0.90607465      -4.25791688  
H       2.11732365      -0.28892861      -4.32849229  
H       4.08939284      -0.01467814      -2.79387693  
H       4.34526723      -1.13472181      -1.44548115  
H       4.59105516       0.60492273      -1.21300796  
C       2.53501221       0.07774459       2.33832751  
H       3.22525951      -0.36248270       3.07752357  
H      -1.90837522       0.72622665      -1.59862902  
C       1.14704361      -0.36989926       2.80416264  
H       1.01687935      -0.01971675       3.84039021  
H       1.15301479      -1.47436732       2.85265596  
C       2.95530381      -0.52293723       0.99576497  
H       2.96362949      -1.62137174       1.11485527  
H       3.99661942      -0.22753623       0.78814797  
C       2.78331268       1.60440783       2.47427115  
H       3.83619148       1.75151631       2.75257577  
H       2.19956462       1.96542844       3.34011284  
C       2.53088258       2.58207348       1.35835827  
C       3.51295902       3.48147303       0.95726644  
C       0.96162214       3.61911847      -0.14220023  
H       0.62757770       1.91774900       0.98070281  
C       3.20585908       4.45670125       0.01004411  
H       4.50436545       3.42537164       1.40475740  
C       1.93201146       4.53911943      -0.53655019  
H       3.97424135       5.16898895      -0.29868246  
H       1.67476435       5.30336658      -1.26850108  
N       1.29939971       2.69196844       0.79178344  
C      -0.41974182       3.60525849      -0.69260505  
H      -0.56725027       2.73870517      -1.35717563  
H      -1.16266333       3.52124477       0.11315778  
H      -0.60988487       4.52075846      -1.26442341  
N      -0.20596931      -2.07752086      -0.23871066  
C      -0.53143470      -3.15956430      -0.47345272  
C      -0.95379969      -4.50761745      -0.78719837  
H      -1.67459285      -4.47840574      -1.61638422  
H      -0.08450920      -5.10984160      -1.08451397  
H      -1.43083936      -4.96502866       0.09045381  
59
Image 3
Co       0.09830132      -0.08751690       0.06639589 
N       0.05927560       0.07770424       1.94798750  
N       2.05090506      -0.14625968      -0.08666688  
C       2.49470298       0.01483096      -1.31548618  
C       1.49299618       0.33553132      -2.32065584  
N       0.25516458       0.36534337      -1.80591961  
O      -0.73502085       0.65006466      -2.54849282  
O      -2.46288695       0.79495188      -0.73983809  
N      -1.61642793       0.56348567       0.25267589  
C      -2.13874146       0.64953274       1.49209363  
C      -1.15468420       0.33527525       2.47791553  
C       3.95102273      -0.12243129      -1.70997709  
C       1.74605045       0.59825489      -3.78430714  
C      -3.58752881       1.01808606       1.68705476  
C      -1.45257263       0.28045219       3.96041817  
H      -1.25833166      -0.71838736       4.38137419  
H      -0.85179937       1.00034526       4.53837513  
H      -2.50590180       0.51097223       4.16130996  
H      -4.25939099       0.20358794       1.37285369  
H      -3.81677613       1.26331124       2.73117311  
H      -3.85082410       1.89003914       1.07033131  
H       2.46426265       1.41457051      -3.95855538  
H       0.79637115       0.88468722      -4.25558682  
H       2.11832998      -0.29125457      -4.31736843  
H       4.08201300      -0.00421652      -2.79199030  
H       4.35149041      -1.10872207      -1.43310286  
H       4.58028110       0.63552440      -1.21809860  
C       2.53137962       0.08304176       2.34517980  
H       3.22739399      -0.35104951       3.08238899  
H      -1.91361214       0.72416679      -1.58655948  
C       1.14823319      -0.38271206       2.80701445  
H       1.01577991      -0.04620991       3.84737897  
H       1.16207714      -1.48755632       2.84156989  
C       2.95972755      -0.50529485       0.99979330  
H       2.98570693      -1.60393839       1.11417140  
H       3.99616336      -0.19260322       0.79290870  
C       2.75231885       1.61410239       2.48709070  
H       3.79224749       1.77857706       2.80133551  
H       2.13181203       1.96880256       3.32937212  
C       2.52484179       2.58179371       1.35765707  
C       3.52078010       3.46568308       0.95695400  
C       0.98089439       3.62226714      -0.16665061  
H       0.62013345       1.93107041       0.96191130  
C       3.23396123       4.43416860      -0.00360429  
H       4.50675184       3.40335025       1.41554672  
C       1.96564894       4.52699508      -0.56135006  
H       4.01372617       5.13381103      -0.31273259  
H       1.72361531       5.28818704      -1.30163504  
N       1.30027580       2.69906967       0.77736382  
C      -0.39804832       3.62204360      -0.72354394  
H      -0.56099995       2.74343456      -1.36834644  
H      -1.14469513       3.57175465       0.08190426  
H      -0.56876796       4.52806076      -1.31611688  
N      -0.20714004      -2.07227399      -0.23715895  
C      -0.53347965      -3.15291565      -0.47890132  
C      -0.95641487      -4.49795196      -0.80257409  
H      -1.67723384      -4.46177666      -1.63150273  
H      -0.08719507      -5.09793696      -1.10463049  
H      -1.43355265      -4.96182820       0.07162757  
59
Image 4
Co       0.09620888      -0.08530401       0.07395907 
N       0.05758559       0.06821827       1.95564764  
N       2.04917662      -0.13821700      -0.08173763  
C       2.49046093       0.02368892      -1.31144811  
C       1.48607558       0.33854416      -2.31570300  
N       0.24926860       0.36856257      -1.79839873  
O      -0.74290835       0.64996972      -2.53964676  
O      -2.46863577       0.79104249      -0.72721122  
N      -1.62104847       0.56093460       0.26480230  
C      -2.14180997       0.63897068       1.50481628  
C      -1.15500349       0.32174236       2.48803898  
C       3.94729161      -0.10440910      -1.70721863  
C       1.73567372       0.59459647      -3.78117319  
C      -3.59145225       0.99991448       1.70904669  
C      -1.45282740       0.26109050       3.97040869  
H      -1.25265193      -0.73741797       4.38916983  
H      -0.85721171       0.98354150       4.55057694  
H      -2.50792210       0.48408435       4.17077130  
H      -4.26091088       0.16120373       1.45938041  
H      -3.80144681       1.30468321       2.74174337  
H      -3.87668172       1.83097114       1.04786937  
H       2.44237688       1.41962497      -3.96175063  
H       0.78219604       0.86417467      -4.25463727  
H       2.12063484      -0.29360083      -4.30737450  
H       4.07553351       0.00511271      -2.79047558  
H       4.35789739      -1.08397710      -1.42162512  
H       4.57000573       0.66432801      -1.22356368  
C       2.52754089       0.08961771       2.35114050  
H       3.22926063      -0.33795794       3.08655020  
H      -1.91986078       0.72255903      -1.57419927  
C       1.14959978      -0.39404539       2.80938523  
H       1.01492262      -0.07041730       3.85357658  
H       1.17176250      -1.49907402       2.83091433  
C       2.96352927      -0.48746457       1.00346409  
H       3.00663913      -1.58595607       1.11441484  
H       3.99507652      -0.15840548       0.79705180  
C       2.72138306       1.62463459       2.49871208  
H       3.74723721       1.80584978       2.84778659  
H       2.06591535       1.97221109       3.31673650  
C       2.51884894       2.58326236       1.35734259  
C       3.52848523       3.45168126       0.95753907  
C       1.00032671       3.62738376      -0.18980191  
H       0.61223656       1.94733275       0.94522564  
C       3.26186010       4.41346422      -0.01559031  
H       4.50903802       3.38304456       1.42674713  
C       1.99929837       4.51652576      -0.58457362  
H       4.05271601       5.10055025      -0.32479778  
H       1.77256010       5.27416316      -1.33329294  
N       1.30115760       2.70826047       0.76402382  
C      -0.37568000       3.64092214      -0.75392552  
H      -0.55363152       2.75155582      -1.37971338  
H      -1.12582488       3.62355459       0.04985512  
H      -0.52675850       4.53723507      -1.36631734  
N      -0.20897673      -2.07091572      -0.23812270  
C      -0.53579947      -3.15006453      -0.48647600  
C      -0.95997615      -4.49277169      -0.81866355  
H      -1.68124829      -4.45071799      -1.64693603  
H      -0.09172336      -5.09192582      -1.12515569  
H      -1.43718024      -4.96207011       0.05260745  
59
Image 5
Co       0.09469634      -0.08309087       0.08106662 
N       0.05633171       0.05832212       1.96280793  
N       2.04774242      -0.13108775      -0.07696752  
C       2.48681308       0.03195418      -1.30739212  
C       1.48002492       0.34198900      -2.31064174  
N       0.24428401       0.37252247      -1.79083929  
O      -0.74969605       0.65109697      -2.53090352  
O      -2.47314363       0.78753604      -0.71584173  
N      -1.62495175       0.55834310       0.27595111  
C      -2.14416126       0.62876338       1.51644859  
C      -1.15487830       0.30845765       2.49724726  
C       3.94405629      -0.08766193      -1.70424854  
C       1.72616090       0.59159685      -3.77782309  
C      -3.59426994       0.98307025       1.72992560  
C      -1.45290319       0.24307640       3.97940707  
H      -1.24723214      -0.75484920       4.39673919  
H      -0.86212985       0.96824898       4.56121689  
H      -2.50961468       0.45935439       4.17889158  
H      -4.25949330       0.12455583       1.54393789  
H      -3.78688534       1.34494607       2.74771767  
H      -3.90119498       1.77182260       1.02846616  
H       2.42220089       1.42432608      -3.96462972  
H       0.76917794       0.84570078      -4.25275889  
H       2.12242998      -0.29530168      -4.29774857  
H       4.06991221       0.01386325      -2.78857867  
H       4.36396397      -1.06082186      -1.41063118  
H       4.56038727       0.69101209      -1.22817223  
C       2.52398407       0.09524330       2.35665500  
H       3.23135031      -0.32532406       3.09047734  
H      -1.92419818       0.72175954      -1.56292729  
C       1.15122913      -0.40535581       2.81182311  
H       1.01458516      -0.09342697       3.85928792  
H       1.18128482      -1.51029159       2.82142968  
C       2.96698267      -0.47160790       1.00704170  
H       3.02569730      -1.56969943       1.11477334  
H       3.99380676      -0.12754504       0.80125604  
C       2.69119409       1.63373350       2.50808872  
H       3.70220635       1.83119202       2.88975926  
H       2.00347948       1.97422837       3.30190393  
C       2.51243933       2.58376006       1.35600009  
C       3.53475048       3.43774115       0.95773389  
C       1.01801388       3.63161382      -0.21188630  
H       0.60470363       1.96108002       0.92726908  
C       3.28706202       4.39334127      -0.02652307  
H       4.51000571       3.36338694       1.43704939  
C       2.03008000       4.50626140      -0.60597805  
H       4.08814050       5.06871466      -0.33522051  
H       1.81761623       5.26094007      -1.36183225  
N       1.30150849       2.71596337       0.75031014  
C      -0.35520571       3.65843481      -0.78244968  
H      -0.54816654       2.75988327      -1.39038693  
H      -1.10759532       3.67223988       0.01951178  
H      -0.48805831       4.54509413      -1.41280296  
N      -0.21052989      -2.06846506      -0.23866616  
C      -0.53794534      -3.14608342      -0.49289693  
C      -0.96309118      -4.48649649      -0.83299771  
H      -1.68464824      -4.43882426      -1.66072966  
H      -0.09537627      -5.08436511      -1.14349282  
H      -1.44032321      -4.96077641       0.03554751  
59
Image 6
Co       0.09368899      -0.08149895       0.08767102 
N       0.05527901       0.04734166       1.96961638  
N       2.04677255      -0.12581543      -0.07240892  
C       2.48411136       0.03884592      -1.30329784  
C       1.47532987       0.34528624      -2.30554396  
N       0.24060297       0.37709682      -1.78341186  
O      -0.75483645       0.65395813      -2.52236938  
O      -2.47616019       0.78602653      -0.70522975  
N      -1.62804094       0.55622841       0.28652051  
C      -2.14578255       0.61927612       1.52732680  
C      -1.15430548       0.29523815       2.50588890  
C       3.94178771      -0.07271937      -1.70092653  
C       1.71846927       0.58862190      -3.77428880  
C      -3.59601016       0.96799096       1.75014026  
C      -1.45280569       0.22648750       3.98785153  
H      -1.24187225      -0.77039922       4.40486632  
H      -0.86697757       0.95490919       4.57069782  
H      -2.51108705       0.43652087       4.18600394  
H      -4.25537745       0.09392831       1.62575798  
H      -3.77302702       1.38351495       2.75036076  
H      -3.92423951       1.71408583       1.01314615  
H       2.40515236       1.42777359      -3.96707273  
H       0.75860361       0.82892632      -4.25056383  
H       2.12459490      -0.29729047      -4.28822296  
H       4.06568212       0.02142575      -2.78616479  
H       4.37046898      -1.03970157      -1.39990853  
H       4.55186118       0.71520840      -1.23185937  
C       2.52066109       0.10000899       2.36155716  
H       3.23349406      -0.31281091       3.09430738  
H      -1.92667483       0.72299846      -1.55227898  
C       1.15319129      -0.41666322       2.81439640  
H       1.01471060      -0.11511716       3.86463260  
H       1.19103623      -1.52131699       2.81352875  
C       2.97021393      -0.45817369       1.01067534  
H       3.04317255      -1.55565034       1.11585921  
H       3.99257417      -0.10049549       0.80560624  
C       2.66225022       1.64152916       2.51465678  
H       3.65839980       1.85452707       2.92567364  
H       1.94569918       1.97512141       3.28518092  
C       2.50539677       2.58354126       1.35309172  
C       3.53911972       3.42469275       0.95734603  
C       1.03342422       3.63573689      -0.23293040  
H       0.59750976       1.97190200       0.90691638  
C       3.30892283       4.37505842      -0.03625046  
H       4.50918311       3.34520337       1.44630256  
C       2.05724620       4.49747094      -0.62526933  
H       4.11926957       5.03984772      -0.34371331  
H       1.85781390       5.25010093      -1.38668963  
N       1.30106341       2.72225899       0.73563919  
C      -0.33724175       3.67582065      -0.80898860  
H      -0.54511353       2.77020563      -1.40129037  
H      -1.09072027       3.71818673      -0.00882574  
H      -0.45328791       4.55382987      -1.45455672  
N      -0.21280431      -2.06611515      -0.24015159  
C      -0.54079317      -3.14234811      -0.49951520  
C      -0.96640436      -4.48089293      -0.84623357  
H      -1.68821587      -4.42880699      -1.67347493  
H      -0.09891020      -5.07734766      -1.16004512  
H      -1.44345925      -4.95947397       0.02003886  
59
Image 7
Co       0.09366952      -0.08052163       0.09423554 
N       0.05428307       0.03324388       1.97673619  
N       2.04676398      -0.12318980      -0.06759894  
C       2.48301595       0.04417190      -1.29857979  
C       1.47267705       0.34869913      -2.29974521  
N       0.23904916       0.38331957      -1.77524871  
O      -0.75752274       0.66001694      -2.51310557  
O      -2.47653843       0.78834010      -0.69476373  
N      -1.62973658       0.55527001       0.29723266  
C      -2.14629630       0.61045429       1.53795611  
C      -1.15302119       0.28095262       2.51456073  
C       3.94123202      -0.05917309      -1.69657174  
C       1.71311641       0.58531695      -3.77003992  
C      -3.59626807       0.95485093       1.77017375  
C      -1.45229145       0.21102292       3.99637870  
H      -1.23569645      -0.78383906       4.41508381  
H      -0.87198043       0.94415348       4.57895543  
H      -2.51221882       0.41480000       4.19261041  
H      -4.24849583       0.06906036       1.70534038  
H      -3.75910693       1.42069104       2.75071142  
H      -3.94527663       1.65833534       1.00200547  
H       2.39184767       1.42950609      -3.96901243  
H       0.75090017       0.81338292      -4.24755886  
H       2.12752016      -0.30025119      -4.27791360  
H       4.06357873       0.02790829      -2.78260412  
H       4.37881509      -1.01980839      -1.38837973  
H       4.54469350       0.73794758      -1.23427730  
C       2.51734493       0.10330548       2.36626451  
H       3.23567887      -0.30009992       3.09872512  
H      -1.92572484       0.72802574      -1.54157335  
C       1.15560662      -0.42947327       2.81765148  
H       1.01538294      -0.13719514       3.87026921  
H       1.20181437      -1.53367850       2.80764868  
C       2.97378822      -0.44752964       1.01495212  
H       3.06061089      -1.54416503       1.11808702  
H       3.99166868      -0.07653463       0.81101227  
C       2.63304377       1.64758002       2.51769455  
H       3.61423724       1.87650707       2.95510412  
H       1.89005432       1.97481472       3.26517301  
C       2.49654767       2.58119125       1.34681459  
C       3.54053027       3.41142159       0.95533070  
C       1.04590645       3.63935255      -0.25450940  
H       0.59102840       1.97563475       0.87806240  
C       3.32695204       4.35765506      -0.04591589  
H       4.50517361       3.32728408       1.45413222  
C       2.08021688       4.49013200      -0.64324991  
H       4.14601166       5.01253717      -0.35145244  
H       1.89253577       5.24251375      -1.40788242  
N       1.29914304       2.72522312       0.71709487  
C      -0.32289844       3.69450517      -0.83403234  
H      -0.54728216       2.78451833      -1.41338649  
H      -1.07537372       3.76312270      -0.03449112  
H      -0.42309346       4.56577647      -1.49128423  
N      -0.21686775      -2.06280576      -0.24317645  
C      -0.54530444      -3.13782533      -0.50683666  
C      -0.97014603      -4.47514398      -0.85864406  
H      -1.69211076      -4.42044465      -1.68555562  
H      -0.10203710      -5.06944676      -1.17480756  
H      -1.44654083      -4.95732435       0.00597446  
59
Image 8
Co       0.09586085      -0.07962555       0.10119108 
N       0.05275945       0.01319958       1.98527341  
N       2.04863430      -0.12365638      -0.06240755  
C       2.48478354       0.04795161      -1.29300409  
C       1.47323272       0.35312903      -2.29275282  
N       0.24120012       0.39319556      -1.76510151  
O      -0.75657741       0.67112209      -2.50168774  
O      -2.47235383       0.79548432      -0.68472852  
N      -1.62978588       0.55530293       0.30842236  
C      -2.14567868       0.60205790       1.54791329  
C      -1.15082415       0.26434505       2.52359664  
C       3.94366903      -0.04719125      -1.69107613  
C       1.71076196       0.58109328      -3.76499974  
C      -3.59486411       0.94453397       1.78932403  
C      -1.45167513       0.19752600       4.00532806  
H      -1.22869477      -0.79346358       4.42943183  
H      -0.87775370       0.93814892       4.58484110  
H      -2.51340285       0.39504225       4.19853972  
H      -4.24019424       0.05138561       1.77832156  
H      -3.74508385       1.45433286       2.75011688  
H      -3.96263901       1.60895996       0.99594108  
H       2.38384567       1.42802219      -3.97133015  
H       0.74680047       0.79910869      -4.24368655  
H       2.13075080      -0.30573900      -4.26607717  
H       4.06483330       0.03319830      -2.77782642  
H       4.39031189      -1.00135633      -1.37611396  
H       4.54028284       0.75904541      -1.23543913  
C       2.51362533       0.10452310       2.37122528  
H       3.23762547      -0.28704652       3.10437374  
H      -1.91758676       0.73796372      -1.53076557  
C       1.15858429      -0.44495229       2.82297541  
H       1.01689272      -0.16033469       3.87753282  
H       1.21443832      -1.54847066       2.80567530  
C       2.97811341      -0.44015567       1.02048712  
H       3.07885953      -1.53566203       1.12169475  
H       3.99143459      -0.05539700       0.81895000  
C       2.60336893       1.65102235       2.51581492  
H       3.57056307       1.89667044       2.97478194  
H       1.83788839       1.97422406       3.24178041  
C       2.48467079       2.57455603       1.33468674  
C       3.53706608       3.39754700       0.95114459  
C       1.05407258       3.64159104      -0.27717825  
H       0.58966942       1.95892649       0.82528635  
C       3.33939976       4.34105428      -0.05585339  
H       4.49573127       3.30927767       1.46057794  
C       2.09665815       4.48544961      -0.65863930  
H       4.16694670       4.98597352      -0.35941648  
H       1.91847434       5.24086504      -1.42248136  
N       1.29538076       2.71999098       0.69000902  
C      -0.31442159       3.71630450      -0.85575827  
H      -0.55923617       2.80620181      -1.42627825  
H      -1.06190345       3.80824395      -0.05354098  
H      -0.39974644       4.58473010      -1.51888071  
N      -0.22504065      -2.05716367      -0.24735572  
C      -0.55341052      -3.13127840      -0.51456169  
C      -0.97445451      -4.46857255      -0.86958226  
H      -1.69620149      -4.41453370      -1.69665505  
H      -0.10381982      -5.05878131      -1.18644145  
H      -1.44923207      -4.95382544      -0.00584282  
59
Image 9
Co       0.10305372      -0.07096759       0.10735745 
N       0.04926798      -0.00834367       1.99618180  
N       2.05308372      -0.12247968      -0.05924133  
C       2.49010407       0.05180774      -1.28950503  
C       1.47698927       0.35991428      -2.28725329  
N       0.24810697       0.40866510      -1.75382351  
O      -0.75326803       0.68478062      -2.48834760  
O      -2.46435678       0.80274827      -0.67960351  
N      -1.63160112       0.55536549       0.31706697  
C      -2.14657852       0.59636559       1.55246998  
C      -1.14823156       0.24969614       2.53100338  
C       3.94922588      -0.03997257      -1.68803080  
C       1.71027142       0.57729053      -3.76211038  
C      -3.59461214       0.93979015       1.80140231  
C      -1.45313500       0.19029782       4.01219721  
H      -1.22509283      -0.79592864       4.44405406  
H      -0.88414206       0.93914360       4.58585173  
H      -2.51627391       0.38398122       4.20134403  
H      -4.23676352       0.04443547       1.82144660  
H      -3.73612874       1.47354239       2.75068068  
H      -3.97359838       1.58267393       0.99571033  
H       2.38177041       1.42355369      -3.97598998  
H       0.74538480       0.79025786      -4.24126912  
H       2.13101117      -0.31252307      -4.25741330  
H       4.06972641       0.03605245      -2.77531160  
H       4.40121591      -0.99024530      -1.36904576  
H       4.54186353       0.77187774      -1.23698417  
C       2.50988873       0.10513388       2.37571540  
H       3.23829240      -0.27691870       3.10933876  
H      -1.89857437       0.74787686      -1.52384343  
C       1.16134498      -0.45748402       2.83171351  
H       1.02059183      -0.17771413       3.88788692  
H       1.22552763      -1.56014251       2.80936228  
C       2.98169035      -0.43526951       1.02568886  
H       3.09091621      -1.52997113       1.12419903  
H       3.99245300      -0.04107331       0.82889683  
C       2.58314577       1.65197424       2.51142905  
H       3.54373302       1.90920952       2.97815473  
H       1.80863199       1.97632705       3.22732272  
C       2.47165587       2.56534335       1.32107154  
C       3.52829624       3.38762468       0.94826039  
C       1.05571078       3.64042568      -0.29153809  
H       0.60496974       1.89901178       0.73416922  
C       3.34278951       4.32965175      -0.06220341  
H       4.48266072       3.29560483       1.46503581  
C       2.10119431       4.48496217      -0.66382617  
H       4.17703258       4.96546208      -0.36647255  
H       1.92734705       5.24427055      -1.42464812  
N       1.28954517       2.70230089       0.66090034  
C      -0.31353262       3.73488445      -0.86570189  
H      -0.57558334       2.82852357      -1.43354245  
H      -1.05418431       3.84068175      -0.05851681  
H      -0.38833534       4.60529875      -1.52749165  
N      -0.23872415      -2.04954938      -0.24564170  
C      -0.56482356      -3.12316167      -0.51697967  
C      -0.97763210      -4.46206278      -0.87510687  
H      -1.69817468      -4.41195456      -1.70338010  
H      -0.10227893      -5.04586710      -1.19092168  
H      -1.45025739      -4.95108333      -0.01239354  
59
Image 10
Co       0.11740453      -0.03873149       0.11107609 
N       0.04434545      -0.02036845       2.00884879  
N       2.05832621      -0.11623000      -0.06053374  
C       2.49520130       0.05583551      -1.29078469  
C       1.47940656       0.36591244      -2.28734171  
N       0.25548442       0.42481035      -1.74678766  
O      -0.75415396       0.69019748      -2.47770457  
O      -2.46153366       0.80467457      -0.68043631  
N      -1.64202294       0.55640841       0.32056326  
C      -2.15191124       0.59617744       1.54880930  
C      -1.14387442       0.24334632       2.53549105  
C       3.95351980      -0.03882371      -1.68961204  
C       1.70937121       0.57580593      -3.76380997  
C      -3.59828789       0.93958153       1.80472103  
C      -1.45597873       0.18871751       4.01504581  
H      -1.22583191      -0.79550481       4.44955321  
H      -0.88759403       0.94081387       4.58460903  
H      -2.51947821       0.38230218       4.20089103  
H      -4.23916700       0.04352315       1.83123444  
H      -3.73551656       1.47735031       2.75234184  
H      -3.98002344       1.57870945       0.99717241  
H       2.38134692       1.42112335      -3.97988616  
H       0.74431477       0.78844743      -4.24282314  
H       2.12941112      -0.31553532      -4.25695106  
H       4.07382107       0.03623730      -2.77698657  
H       4.40506173      -0.98889987      -1.36948542  
H       4.54515475       0.77403064      -1.23909006  
C       2.50795404       0.10893502       2.37723178  
H       3.23765495      -0.27210513       3.10992353  
H      -1.87980907       0.75058185      -1.52367260  
C       1.16394585      -0.46025139       2.84067966  
H       1.02640351      -0.18377997       3.89810451  
H       1.23009800      -1.56219421       2.81189112  
C       2.98297562      -0.43097670       1.02735171  
H       3.09122111      -1.52596277       1.12382083  
H       3.99452913      -0.03674051       0.83488785  
C       2.57847265       1.65485833       2.51144278  
H       3.54010127       1.91311993       2.97584340  
H       1.80661697       1.98000737       3.22993529  
C       2.46150033       2.56416135       1.31744735  
C       3.52215301       3.38446393       0.94810884  
C       1.05442282       3.63869801      -0.28740966  
H       0.62068857       1.81679598       0.64682610  
C       3.34285513       4.32619029      -0.06364295  
H       4.47705068       3.28936161       1.46426398  
C       2.10022745       4.48410424      -0.66102666  
H       4.17951404       4.95841963      -0.36977615  
H       1.92742557       5.24223468      -1.42359260  
N       1.27682173       2.68935107       0.65708058  
C      -0.31339150       3.74215759      -0.86383014  
H      -0.57634062       2.83678292      -1.43171348  
H      -1.05407053       3.84993241      -0.05701751  
H      -0.38483843       4.61296842      -1.52539799  
N      -0.25012913      -2.04557327      -0.23583296  
C      -0.57161844      -3.11927380      -0.51365596  
C      -0.97829279      -4.45942864      -0.87587111  
H      -1.69779777      -4.41124378      -1.70511008  
H      -0.10038474      -5.03978900      -1.19111846  
H      -1.45014555      -4.95162174      -0.01452084  
59
Image 11
Co       0.13565375       0.01074092       0.11605236 
N       0.03988856      -0.02974384       2.02104011  
N       2.06327664      -0.11453121      -0.06313642  
C       2.49848582       0.05690947      -1.29168542  
C       1.47935494       0.36771837      -2.28972072  
N       0.26069718       0.43420663      -1.74574657  
O      -0.75731011       0.68925373      -2.47127507  
O      -2.46299496       0.80512786      -0.68137390  
N      -1.65622608       0.55701456       0.32224797  
C      -2.15810210       0.59733273       1.54306209  
C      -1.13756826       0.23966106       2.53931978  
C       3.95554241      -0.03887383      -1.69082040  
C       1.70906791       0.57474892      -3.76588263  
C      -3.60167252       0.94011261       1.80615112  
C      -1.45742214       0.18822971       4.01662343  
H      -1.22581622      -0.79531777       4.45097992  
H      -0.88825493       0.94140317       4.58344866  
H      -2.52086680       0.38227676       4.20019258  
H      -4.24079429       0.04306371       1.83394025  
H      -3.73574886       1.47839428       2.75362697  
H      -3.98323009       1.57835231       0.99777139  
H       2.38121966       1.42031532      -3.98028407  
H       0.74412901       0.78815946      -4.24464772  
H       2.12936349      -0.31663880      -4.25825002  
H       4.07536648       0.03624055      -2.77806184  
H       4.40627249      -0.98894095      -1.36990335  
H       4.54535545       0.77476508      -1.23956709  
C       2.50723856       0.11384162       2.37682410  
H       3.23654477      -0.26939080       3.10898940  
H      -1.86893288       0.75077961      -1.52549015  
C       1.16693416      -0.46083209       2.84695860  
H       1.03037435      -0.18612416       3.90429218  
H       1.23220040      -1.56231754       2.81216044  
C       2.98417008      -0.42870589       1.02808407  
H       3.09055857      -1.52408142       1.12385269  
H       3.99597719      -0.03544511       0.83717333  
C       2.57738671       1.65977798       2.51225883  
H       3.54009804       1.91471224       2.97634290  
H       1.80722853       1.98214039       3.23344740  
C       2.45469127       2.57087876       1.31726423  
C       3.52310975       3.38299010       0.94536426  
C       1.05590147       3.64054930      -0.27786581  
H       0.60829698       1.72821749       0.58672564  
C       3.34573832       4.32593653      -0.06538068  
H       4.47889331       3.28673153       1.46083611  
C       2.10262331       4.48242038      -0.66196913  
H       4.18227256       4.95855743      -0.37116830  
H       1.92990130       5.23992266      -1.42583013  
N       1.26146884       2.69327403       0.67263385  
C      -0.31131463       3.74682194      -0.85996610  
H      -0.57171306       2.84135811      -1.42859095  
H      -1.05466998       3.85328046      -0.05586041  
H      -0.38354775       4.61589739      -1.52380083  
N      -0.25614924      -2.04492148      -0.22977807  
C      -0.57413393      -3.11940967      -0.51277707  
C      -0.97844640      -4.45961038      -0.87652044  
H      -1.69776330      -4.41170414      -1.70584183  
H      -0.09993876      -5.03917281      -1.19144464  
H      -1.45005521      -4.95225805      -0.01525052  
59
Image 12
Co       0.14995726       0.05389479       0.12259409 
N       0.03696325      -0.03737239       2.02931263  
N       2.06717720      -0.11661827      -0.06519730  
C       2.50043201       0.05676236      -1.29104161  
C       1.47825827       0.36790762      -2.29185114  
N       0.26350224       0.43731947      -1.74808238  
O      -0.75946411       0.68765640      -2.46791234  
O      -2.46439970       0.80508773      -0.68193681  
N      -1.66655627       0.55606526       0.32301606  
C      -2.16222100       0.59802831       1.53928117  
C      -1.13311077       0.23754864       2.54193087  
C       3.95630884      -0.03889017      -1.69126202  
C       1.70897297       0.57417281      -3.76709190  
C      -3.60346987       0.94058234       1.80682631  
C      -1.45806263       0.18822722       4.01742152  
H      -1.22553838      -0.79515236       4.45114948  
H      -0.88817268       0.94173506       4.58265619  
H      -2.52140156       0.38243254       4.19976782  
H      -4.24127953       0.04278680       1.83480433  
H      -3.73568948       1.47878851       2.75425706  
H      -3.98440395       1.57847873       0.99794170  
H       2.38112842       1.42006057      -3.97973488  
H       0.74418641       0.78818176      -4.24562782  
H       2.12956589      -0.31714810      -4.25882213  
H       4.07560308       0.03632836      -2.77838597  
H       4.40648531      -0.98894545      -1.36986400  
H       4.54470372       0.77524805      -1.23943181  
C       2.50714341       0.11780739       2.37622210  
H       3.23567566      -0.26825165       3.10817316  
H      -1.86419225       0.75101139      -1.52693609  
C       1.16935700      -0.46135620       2.85021726  
H       1.03217051      -0.18699647       3.90685055  
H       1.23324827      -1.56263237       2.81221247  
C       2.98528328      -0.42798814       1.02910293  
H       3.09033418      -1.52360957       1.12396683  
H       3.99655071      -0.03491726       0.83794556  
C       2.57716732       1.66440234       2.51242748  
H       3.54044530       1.91501322       2.97754964  
H       1.80740629       1.98307788       3.23506107  
C       2.45247631       2.58132717       1.31762919  
C       3.52875422       3.38307445       0.94184943  
C       1.06021087       3.64578858      -0.26969800  
H       0.57345736       1.63535939       0.54600401  
C       3.34929769       4.32723231      -0.06679496  
H       4.48368118       3.28622858       1.45819684  
C       2.10682339       4.48259525      -0.66576615  
H       4.18475192       4.96074679      -0.37165351  
H       1.93297005       5.24013476      -1.42910109  
N       1.25512461       2.71396374       0.69361359  
C      -0.30884075       3.74982888      -0.85678527  
H      -0.56826988       2.84468816      -1.42662793  
H      -1.05465504       3.85470149      -0.05509614  
H      -0.38358611       4.61696409      -1.52321266  
N      -0.25886034      -2.04451410      -0.22782030  
C      -0.57488302      -3.11946944      -0.51266462  
C      -0.97842041      -4.45983172      -0.87677375  
H      -1.69773718      -4.41186425      -1.70606414  
H      -0.09977663      -5.03918857      -1.19157050  
H      -1.44997312      -4.95239752      -0.01539975  
59
Image 13
Co       0.15627229       0.07096303       0.12494350 
N       0.03485165      -0.04595300       2.03378604  
N       2.06903618      -0.12041884      -0.06690928  
C       2.50129322       0.05611218      -1.29058793  
C       1.47706015       0.36709875      -2.29346321  
N       0.26442503       0.43611476      -1.75056610  
O      -0.76156031       0.68543536      -2.46543678  
O      -2.46588543       0.80390291      -0.68337570  
N      -1.67409390       0.55176931       0.32238487  
C      -2.16493122       0.59715174       1.53698445  
C      -1.13093478       0.23511278       2.54295677  
C       3.95651889      -0.03855495      -1.69136913  
C       1.70867631       0.57386329      -3.76792834  
C      -3.60452062       0.94107126       1.80726273  
C      -1.45832548       0.18856863       4.01751470  
H      -1.22516083      -0.79461225       4.45118889  
H      -0.88783533       0.94243543       4.58138655  
H      -2.52161771       0.38280238       4.19921630  
H      -4.24163495       0.04285143       1.83556837  
H      -3.73525442       1.47925110       2.75466911  
H      -3.98512442       1.57879284       0.99814366  
H       2.38090230       1.41997918      -3.97875378  
H       0.74421354       0.78835949      -4.24663621  
H       2.12970829      -0.31740858      -4.25909912  
H       4.07551627       0.03665965      -2.77843054  
H       4.40641344      -0.98858206      -1.36959389  
H       4.54355373       0.77607093      -1.23903736  
C       2.50704747       0.12270949       2.37560379  
H       3.23499141      -0.26614770       3.10714211  
H      -1.86140772       0.75117806      -1.52864073  
C       1.17167997      -0.46181976       2.85205414  
H       1.03326026      -0.18725476       3.90807430  
H       1.23627265      -1.56298132       2.81308381  
C       2.98568057      -0.42699324       1.03026644  
H       3.09031924      -1.52272004       1.12518803  
H       3.99620900      -0.03379404       0.83779460  
C       2.57761822       1.67052197       2.51352730  
H       3.54147869       1.91555517       2.98021558  
H       1.80770330       1.98468892       3.23733903  
C       2.45152280       2.59568318       1.32116604  
C       3.53638131       3.38429672       0.93813394  
C       1.06495284       3.65565014      -0.25906789  
H       0.52827153       1.54025895       0.50588163  
C       3.35466305       4.32944686      -0.06877970  
H       4.49121008       3.28511736       1.45358859  
C       2.11276181       4.48430185      -0.66982129  
H       4.18919338       4.96348851      -0.37323928  
H       1.93826333       5.24009283      -1.43449962  
N       1.24987732       2.74422454       0.72070414  
C      -0.30535546       3.75492467      -0.85231364  
H      -0.56244613       2.84960759      -1.42347210  
H      -1.05440479       3.85691357      -0.05355146  
H      -0.38378608       4.61929750      -1.52221179  
N      -0.26121206      -2.04238821      -0.22760742  
C      -0.57529477      -3.11817299      -0.51249072  
C      -0.97802584      -4.45899425      -0.87656216  
H      -1.69739109      -4.41128446      -1.70591466  
H      -0.09936554      -5.03837378      -1.19136809  
H      -1.44962084      -4.95177485      -0.01526713  
59
Image 14
Co       0.15403615       0.05693581       0.12033995 
N       0.03236492      -0.05889884       2.03458342  
N       2.06811324      -0.12717140      -0.06911599  
C       2.50072020       0.05403399      -1.29093621  
C       1.47518235       0.36372133      -2.29515922  
N       0.26309029       0.42794080      -1.75345631  
O      -0.76458423       0.68082515      -2.46373010  
O      -2.46820827       0.80004074      -0.68634717  
N      -1.68147829       0.54014117       0.31968411  
C      -2.16743392       0.59245676       1.53452503  
C      -1.13041703       0.22991972       2.54197122  
C       3.95606538      -0.03739442      -1.69112789  
C       1.70794093       0.57373784      -3.76869271  
C      -3.60509727       0.94163103       1.80750934  
C      -1.45809502       0.18938807       4.01658846  
H      -1.22450627      -0.79312635       4.45159969  
H      -0.88705326       0.94420546       4.57839733  
H      -2.52139469       0.38372328       4.19799888  
H      -4.24270338       0.04374147       1.83698153  
H      -3.73364559       1.48015918       2.75489538  
H      -3.98566468       1.57939062       0.99844295  
H       2.38037469       1.42014213      -3.97683862  
H       0.74413682       0.78881488      -4.24825982  
H       2.12983336      -0.31724400      -4.25963876  
H       4.07517374       0.03766843      -2.77816778  
H       4.40624391      -0.98723237      -1.36902474  
H       4.54130164       0.77799403      -1.23824018  
C       2.50628881       0.13042402       2.37460285  
H       3.23411102      -0.26110659       3.10528625  
H      -1.85929826       0.74987227      -1.53138880  
C       1.17414369      -0.46201459       2.85290641  
H       1.03371195      -0.18673930       3.90836441  
H       1.24384614      -1.56299791       2.81532262  
C       2.98480807      -0.42462747       1.03133335  
H       3.09057515      -1.52013997       1.12894274  
H       3.99434215      -0.03092294       0.83620175  
C       2.57850786       1.67992472       2.51716592  
H       3.54339649       1.91747147       2.98561156  
H       1.80844136       1.98821332       3.24272108  
C       2.44999861       2.61517605       1.33005271  
C       3.54519358       3.38624100       0.93407496  
C       1.06914333       3.67194399      -0.24224136  
H       0.47871594       1.45287537       0.45866282  
C       3.36340280       4.33210225      -0.07209244  
H       4.50240584       3.28129706       1.44438292  
C       2.12103716       4.48699533      -0.67269088  
H       4.19782073       4.96559108      -0.37775995  
H       1.94763230       5.23761222      -1.44306975  
N       1.24071111       2.78041601       0.75607415  
C      -0.30027977       3.76528315      -0.84403250  
H      -0.55061359       2.85840951      -1.41647148  
H      -1.05448496       3.86198874      -0.04987407  
H      -0.38322583       4.62552781      -1.51891959  
N      -0.26429557      -2.03971561      -0.22850483  
C      -0.57614954      -3.11605354      -0.51239673  
C      -0.97743081      -4.45745577      -0.87607353  
H      -1.69675188      -4.41014141      -1.70556433  
H      -0.09844868      -5.03644411      -1.19080418  
H      -1.44894119      -4.95045541      -0.01482951  
59
Image 15
Co       0.14687927       0.02732532       0.11137332 
N       0.02883119      -0.07586393       2.03630497  
N       2.06912005      -0.13708925      -0.07287287  
C       2.50293842       0.04864556      -1.29485272  
C       1.47407812       0.35460942      -2.30324316  
N       0.25889892       0.41009076      -1.76385745  
O      -0.77022716       0.67046453      -2.47063300  
O      -2.47736609       0.79002860      -0.69281839  
N      -1.69468340       0.51927678       0.31509310  
C      -2.17559071       0.58122318       1.53279615  
C      -1.13331863       0.21986435       2.54332320  
C       3.96323035      -0.03498709      -1.69446908  
C       1.71045315       0.57439082      -3.77865591  
C      -3.61334336       0.94337108       1.81104083  
C      -1.46040765       0.19091640       4.02273549  
H      -1.22617090      -0.79094567       4.46367406  
H      -0.88763832       0.94994866       4.58074757  
H      -2.52534086       0.38651931       4.20484327  
H      -4.25652926       0.04725548       1.84398173  
H      -3.73674350       1.48468070       2.75980056  
H      -3.99375095       1.58331885       1.00110171  
H       2.38412350       1.42352151      -3.98147105  
H       0.74623388       0.79138605      -4.26065960  
H       2.13507008      -0.31594893      -4.27275590  
H       4.08366610       0.04041829      -2.78327423  
H       4.41689728      -0.98519580      -1.37160861  
H       4.54597307       0.78369258      -1.23993768  
C       2.51037243       0.14198635       2.37922269  
H       3.24020719      -0.25226565       3.10959780  
H      -1.86510117       0.74338608      -1.53946922  
C       1.17907325      -0.46209102       2.85893559  
H       1.03404043      -0.18440900       3.91501492  
H       1.26089776      -1.56444557       2.82608619  
C       2.98919934      -0.42005994       1.03437881  
H       3.09942485      -1.51648175       1.13975626  
H       3.99841254      -0.02380622       0.83365646  
C       2.58539355       1.69653660       2.53132594  
H       3.55351499       1.92637234       3.00186186  
H       1.81498321       1.99905169       3.26139033  
C       2.45415699       2.64377272       1.34752437  
C       3.56172129       3.39600321       0.93377922  
C       1.07555521       3.70336846      -0.21951370  
H       0.43767443       1.40164885       0.41269877  
C       3.38286271       4.34260980      -0.07606798  
H       4.52633778       3.27913394       1.43337354  
C       2.13609460       4.50148611      -0.67261199  
H       4.22174712       4.97162003      -0.38900955  
H       1.96639071       5.24326869      -1.45622215  
N       1.23516043       2.82494488       0.79544111  
C      -0.29492435       3.79268044      -0.83142843  
H      -0.53357139       2.88132846      -1.40611459  
H      -1.05755489       3.88274691      -0.04231760  
H      -0.38125503       4.65056618      -1.51235252  
N      -0.26814022      -2.04725630      -0.23104554  
C      -0.57907265      -3.12288823      -0.51396579  
C      -0.97976899      -4.46814795      -0.87799914  
H      -1.70011433      -4.42110408      -1.70912660  
H      -0.09817544      -5.04670627      -1.19285895  
H      -1.45163770      -4.96179616      -0.01492442  
59
Image 16
Co       0.13787079      -0.00105272       0.10069170 
N       0.02675968      -0.09194731       2.02391874  
N       2.05623495      -0.14446919      -0.07486280  
C       2.49032402       0.04116404      -1.29511445  
C       1.46361346       0.33597493      -2.30348408  
N       0.24871826       0.38122793      -1.76744027  
O      -0.77863936       0.64439013      -2.47230013  
O      -2.48205460       0.76107230      -0.70021975  
N      -1.70103884       0.48533441       0.30491173  
C      -2.17654454       0.55777989       1.52225401  
C      -1.13375466       0.20489574       2.52997418  
C       3.94839173      -0.02984545      -1.68994676  
C       1.70277060       0.57012770      -3.77206388  
C      -3.60514073       0.93723299       1.80394868  
C      -1.45558126       0.19179910       4.00678435  
H      -1.21998594      -0.78345183       4.45691369  
H      -0.88255726       0.95597714       4.55374314  
H      -2.51827817       0.38848081       4.18933789  
H      -4.25755526       0.05053201       1.84352187  
H      -3.71690428       1.48245241       2.74978650  
H      -3.98110870       1.57834160       0.99525619  
H       2.37455691       1.42105602      -3.96295496  
H       0.74166533       0.79009844      -4.25476807  
H       2.13027208      -0.31325427      -4.27172796  
H       4.07034381       0.04620736      -2.77662187  
H       4.40741094      -0.97518189      -1.36656667  
H       4.52257719       0.79187759      -1.23457455  
C       2.50143355       0.15761534       2.37332665  
H       3.23108872      -0.23881933       3.09977529  
H      -1.86809630       0.71783155      -1.54470253  
C       1.17780110      -0.45634124       2.85025200  
H       1.02561782      -0.17569605       3.90241800  
H       1.27572718      -1.55582618       2.82458834  
C       2.97796055      -0.40699648       1.03223288  
H       3.09643192      -1.49972715       1.14770458  
H       3.98150815      -0.00624147       0.82412096  
C       2.57970210       1.70808677       2.53810248  
H       3.54768153       1.92957812       3.00925376  
H       1.81208976       2.00510306       3.27054691  
C       2.44900671       2.65970552       1.36342077  
C       3.56521977       3.38605389       0.93119762  
C       1.07857384       3.72337150      -0.19145043  
H       0.40090859       1.36723624       0.36600298  
C       3.39304041       4.32778593      -0.08064037  
H       4.53351464       3.25189654       1.41437809  
C       2.14540268       4.49705316      -0.66604408  
H       4.23617165       4.94126448      -0.40584230  
H       1.98208307       5.22481263      -1.46108201  
N       1.22550666       2.85670001       0.83289214  
C      -0.28602312       3.81394272      -0.80684368  
H      -0.51252353       2.90202094      -1.38269552  
H      -1.05336211       3.89731367      -0.02444175  
H      -0.37245277       4.66897219      -1.48846111  
N      -0.26664796      -2.05005531      -0.23024656  
C      -0.57930020      -3.12501059      -0.51418486  
C      -0.97906158      -4.46543878      -0.87736401  
H      -1.69801858      -4.41734925      -1.70709783  
H      -0.09815594      -5.04178904      -1.19144561  
H      -1.44984806      -4.95726485      -0.01513871  
59
Image 17
Co       0.13124202      -0.01753577       0.09394021 
N       0.02432266      -0.09994802       2.01815548  
N       2.04925112      -0.14384336      -0.07656642  
C       2.48198421       0.03837707      -1.29778533  
C       1.45428481       0.31958938      -2.30872622  
N       0.23810205       0.35550397      -1.77503761  
O      -0.79024371       0.61265559      -2.47936894  
O      -2.49459124       0.72260976      -0.70852984  
N      -1.71241308       0.45256973       0.29690573  
C      -2.18394720       0.53460379       1.51492603  
C      -1.13738198       0.19328487       2.52298078  
C       3.94081375      -0.02084578      -1.69032833  
C       1.69599331       0.56531990      -3.77479647  
C      -3.60768914       0.92878356       1.80005190  
C      -1.45586611       0.19337025       4.00033196  
H      -1.21628212      -0.77613505       4.46047152  
H      -0.88312902       0.96512514       4.53668308  
H      -2.51842262       0.38928220       4.18371040  
H      -4.27006885       0.05034337       1.85129662  
H      -3.70734537       1.48352056       2.74169214  
H      -3.98064040       1.56780934       0.98834355  
H       2.36591643       1.41993799      -3.95520248  
H       0.73593652       0.78740771      -4.25846274  
H       2.12763402      -0.31205432      -4.28116239  
H       4.06393321       0.05457060      -2.77678118  
H       4.40710458      -0.96172090      -1.36454561  
H       4.50648729       0.80650562      -1.23474572  
C       2.49832176       0.17267542       2.37420759  
H       3.22869373      -0.22711240       3.09786331  
H      -1.88003047       0.68204471      -1.55288755  
C       1.17772552      -0.44887421       2.84862786  
H       1.01915094      -0.16525378       3.89878349  
H       1.28742203      -1.54733180       2.82850497  
C       2.97461042      -0.39015299       1.03189289  
H       3.10420496      -1.48092034       1.15292172  
H       3.97310489       0.01938146       0.81819029  
C       2.57868408       1.72192440       2.55024073  
H       3.54580036       1.93837623       3.02573543  
H       1.80943354       2.01677566       3.28166361  
C       2.45328401       2.67508669       1.37749087  
C       3.57903933       3.37896779       0.93114077  
C       1.08996514       3.74844014      -0.17064363  
H       0.37586206       1.35424034       0.33550292  
C       3.41503535       4.31707788      -0.08511923  
H       4.55006306       3.22867327       1.40412429  
C       2.16505875       4.50171480      -0.66047052  
H       4.26568970       4.91342372      -0.42292882  
H       2.00788975       5.22314756      -1.46253378  
N       1.22736660       2.88598111       0.85857849  
C      -0.27444343       3.84962641      -0.78428477  
H      -0.50117078       2.93869461      -1.36214558  
H      -1.04187740       3.93246386      -0.00212043  
H      -0.35778482       4.70628823      -1.46428097  
N      -0.26142244      -2.06665567      -0.22813615  
C      -0.57723878      -3.14008657      -0.51448520  
C      -0.98079007      -4.47866663      -0.87998849  
H      -1.69991375      -4.42749932      -1.70937636  
H      -0.10154712      -5.05678773      -1.19530129  
H      -1.45255958      -4.97065235      -0.01844107  
59
Image 18
Co       0.12543834      -0.02783744       0.09105109 
N       0.02212406      -0.10431465       2.01549737  
N       2.04325952      -0.13661975      -0.07674192  
C       2.47351036       0.04187488      -1.29946983  
C       1.44382619       0.30794934      -2.31233160  
N       0.22687736       0.33422499      -1.77970417  
O      -0.80368026       0.57963329      -2.48397038  
O      -2.50840759       0.68129085      -0.71351712  
N      -1.72374387       0.42230566       0.29269477  
C      -2.19181836       0.51248931       1.51132932  
C      -1.14121089       0.18324104       2.51946243  
C       3.93268964      -0.00571264      -1.69121671  
C       1.68563548       0.55913332      -3.77743003  
C      -3.61250764       0.91410988       1.80085979  
C      -1.45784508       0.19153865       3.99700759  
H      -1.21226411      -0.77293096       4.46446996  
H      -0.88795813       0.97068040       4.52562634  
H      -2.52108099       0.38347198       4.18048871  
H      -4.27702512       0.03973928       1.88286961  
H      -3.69903690       1.49351583       2.72904722  
H      -3.99229481       1.53396397       0.97760818  
H       2.35091986       1.41849656      -3.95242326  
H       0.72522255       0.77816412      -4.26179142  
H       2.12325205      -0.31325823      -4.28720427  
H       4.05574043       0.06591258      -2.77787639  
H       4.40750672      -0.94061608      -1.36060858  
H       4.48948463       0.82918650      -1.23853429  
C       2.49483804       0.18671250       2.37679142  
H       3.22702114      -0.21485208       3.09746607  
H      -1.89362659       0.64291033      -1.55799436  
C       1.17743323      -0.44326853       2.84808445  
H       1.01417324      -0.15990332       3.89747050  
H       1.29587404      -1.54080526       2.82914002  
C       2.97307679      -0.36870769       1.03176210  
H       3.11789611      -1.45742504       1.15331562  
H       3.96503859       0.05447082       0.81480446  
C       2.56958221       1.73506630       2.56241865  
H       3.52976609       1.95219545       3.05166176  
H       1.78936318       2.02734962       3.28294971  
C       2.45759742       2.68552638       1.38739240  
C       3.59468849       3.36524643       0.93139536  
C       1.10784203       3.77038088      -0.16046029  
H       0.35383913       1.34853963       0.31588620  
C       3.44365368       4.29830133      -0.09133337  
H       4.56512483       3.19982667       1.40075654  
C       2.19383912       4.50141291      -0.66087117  
H       4.30375349       4.87541008      -0.43895087  
H       2.04598562       5.21955699      -1.46771076  
N       1.23263514       2.91102737       0.87288832  
C      -0.25658137       3.89030955      -0.77042943  
H      -0.49518063       2.98042684      -1.34565873  
H      -1.02050176       3.98377541       0.01394803  
H      -0.33067248       4.74705531      -1.45149763  
N      -0.25330061      -2.08308575      -0.22403503  
C      -0.57271384      -3.15447026      -0.51453464  
C      -0.98194729      -4.49021173      -0.88557862  
H      -1.70139705      -4.43295737      -1.71438867  
H      -0.10560806      -5.07109677      -1.20397272  
H      -1.45549559      -4.98425452      -0.02613331  
59
Image 19
Co       0.11991638      -0.03330392       0.09264156 
N       0.02063566      -0.10950763       2.01693860  
N       2.03774394      -0.12428829      -0.07476113  
C       2.46457704       0.05132976      -1.29920232  
C       1.43192185       0.30159568      -2.31294950  
N       0.21499169       0.31933007      -1.77979975  
O      -0.81853928       0.55097979      -2.48354321  
O      -2.52209631       0.64424156      -0.71191574  
N      -1.73469014       0.39624299       0.29478055  
C      -2.19923195       0.49008955       1.51436984  
C      -1.14420300       0.17059531       2.52123980  
C       3.92377419       0.01676736      -1.69141132  
C       1.67137361       0.55184582      -3.77860137  
C      -3.61832235       0.89090420       1.81272440  
C      -1.46024003       0.18116985       3.99876088  
H      -1.20746654      -0.77953318       4.47005609  
H      -0.89540370       0.96662999       4.52344484  
H      -2.52476473       0.36658144       4.18172351  
H      -4.27172294       0.01660161       1.95999470  
H      -3.68796739       1.52053193       2.70975173  
H      -4.02244340       1.46182604       0.96613478  
H       2.32719825       1.41837070      -3.95408086  
H       0.70897362       0.75967017      -4.26397847  
H       2.11912544      -0.31621942      -4.28693175  
H       4.04564320       0.08054758      -2.77866674  
H       4.40959185      -0.90950812      -1.35266993  
H       4.47024733       0.86221845      -1.24573679  
C       2.48993781       0.20124553       2.38138318  
H       3.22680153      -0.19745369       3.09863965  
H      -1.90754359       0.60840737      -1.55673041  
C       1.17840829      -0.44320941       2.84871548  
H       1.01171634      -0.16634178       3.89924791  
H       1.30608775      -1.53953085       2.82401918  
C       2.97305591      -0.34161423       1.03275414  
H       3.13832533      -1.42767425       1.15155067  
H       3.95627979       0.10057594       0.81410612  
C       2.54419698       1.74966919       2.57521265  
H       3.48663622       1.97638807       3.09390926  
H       1.73817977       2.03547069       3.26911602  
C       2.45765811       2.69344795       1.39376954  
C       3.61009082       3.34398259       0.93313574  
C       1.13316449       3.78995445      -0.16488528  
H       0.33254304       1.34765229       0.30570452  
C       3.48036882       4.26856546      -0.10009534  
H       4.57602377       3.16310920       1.40633619  
C       2.23500564       4.49281826      -0.67182275  
H       4.35312685       4.82277322      -0.45379954  
H       2.10310665       5.20667616      -1.48527413  
N       1.23795193       2.93628702       0.87523519  
C      -0.22880158       3.93512444      -0.77470104  
H      -0.48881740       3.02341824      -1.33802387  
H      -0.98844661       4.05530392       0.01029007  
H      -0.28436249       4.78575470      -1.46524873  
N      -0.24450171      -2.09480543      -0.21922266  
C      -0.56763187      -3.16334299      -0.51662327  
C      -0.98308508      -4.49479316      -0.89736270  
H      -1.70290887      -4.42820698      -1.72525706  
H      -0.11000783      -5.07775193      -1.22096321  
H      -1.45857134      -4.99351404      -0.04165355  
59
Image 20
Co       0.11502087      -0.03428531       0.09863900 
N       0.02022682      -0.11734300       2.02258818  
N       2.03294598      -0.10961898      -0.07059049  
C       2.45592412       0.06458302      -1.29665782  
C       1.41974019       0.30068343      -2.31012045  
N       0.20361603       0.31294771      -1.77487404  
O      -0.83306201       0.53260651      -2.47724580  
O      -2.53378086       0.61868764      -0.70266809  
N      -1.74417097       0.37718467       0.30379780  
C      -2.20555233       0.46785486       1.52475780  
C      -1.14572163       0.15418267       2.52871548  
C       3.91485315       0.04371624      -1.69030170  
C       1.65504561       0.54449925      -3.77753888  
C      -3.62407248       0.86093007       1.83629966  
C      -1.46161676       0.16164764       4.00621016  
H      -1.20219296      -0.79705696       4.47785262  
H      -0.90223963       0.95126828       4.53052262  
H      -2.52750213       0.34019348       4.18861836  
H      -4.25127826      -0.01126186       2.07747584  
H      -3.67608423       1.55952024       2.68254356  
H      -4.06716802       1.35479275       0.96198599  
H       2.29695172       1.42021346      -3.95885737  
H       0.68954887       0.73363249      -4.26439084  
H       2.11686934      -0.31967742      -4.27982288  
H       4.03479960       0.09650801      -2.77834947  
H       4.41342782      -0.87168634      -1.34094187  
H       4.44989583       0.90183162      -1.25499597  
C       2.48380594       0.21607164       2.38752039  
H       3.22836874      -0.17388991       3.10135192  
H      -1.92000278       0.58588206      -1.54808224  
C       1.18145607      -0.44938052       2.85071031  
H       1.01249737      -0.18507201       3.90409878  
H       1.31987507      -1.54398885       2.81386373  
C       2.97399448      -0.31197853       1.03538282  
H       3.16205523      -1.39473040       1.15016857  
H       3.94715657       0.15148312       0.81601496  
C       2.50271357       1.76537928       2.58654924  
H       3.41586069       2.00991205       3.14777950  
H       1.65903366       2.03952075       3.23847384  
C       2.45186562       2.69995829       1.39637327  
C       3.62237765       3.31860269       0.93710759  
C       1.16323774       3.80613616      -0.18415813  
H       0.31382072       1.35051442       0.30543948  
C       3.52097237       4.23139455      -0.10972944  
H       4.58020179       3.12306245       1.42103357  
C       2.28452988       4.47678828      -0.69259027  
H       4.40856105       4.76078085      -0.46490190  
H       2.17461340       5.18404291      -1.51508217  
N       1.24163582       2.96134287       0.86533225  
C      -0.19276674       3.97876120      -0.80005932  
H      -0.47946238       3.06232771      -1.34246037  
H      -0.94875989       4.13919881      -0.01863952  
H      -0.22218257       4.81567024      -1.50876811  
N      -0.23710845      -2.09991885      -0.21541028  
C      -0.56367690      -3.16491400      -0.52197175  
C      -0.98481909      -4.49104373      -0.91551253  
H      -1.70503699      -4.41312328      -1.74214436  
H      -0.11470721      -5.07466128      -1.24585619  
H      -1.46192440      -4.99658795      -0.06471066  
59
Image 21
Co       0.11221036      -0.03329964       0.10838126 
N       0.02253934      -0.12880790       2.03053832  
N       2.02890668      -0.10188490      -0.06415053  
C       2.44775640       0.07394570      -1.29093111  
C       1.40796367       0.30221639      -2.30243197  
N       0.19381462       0.31401282      -1.76477761  
O      -0.84523325       0.52589323      -2.46691459  
O      -2.53554438       0.61068974      -0.69107905  
N      -1.74624849       0.36851822       0.31475122  
C      -2.20541961       0.44965443       1.53716010  
C      -1.14380267       0.13697734       2.53831921  
C       3.90529342       0.06541175      -1.68718756  
C       1.63878285       0.53788767      -3.77116596  
C      -3.62380881       0.83175931       1.85711754  
C      -1.45829697       0.14100464       4.01565100  
H      -1.19686216      -0.81787225       4.48556698  
H      -0.89899078       0.93060325       4.53997293  
H      -2.52409459       0.31869540       4.19890622  
H      -4.22460732      -0.03404808       2.17352582  
H      -3.67355768       1.58456924       2.65560735  
H      -4.10134941       1.25679235       0.96583662  
H       2.26662563       1.42229666      -3.95850878  
H       0.67047111       0.70753274      -4.25941950  
H       2.11463191      -0.32314859      -4.26526915  
H       4.02206872       0.10908236      -2.77584442  
H       4.41552202      -0.83988552      -1.32917370  
H       4.42928868       0.93487803      -1.26114425  
C       2.47879189       0.22423102       2.39226479  
H       3.23188419      -0.15028673       3.10514639  
H      -1.91968592       0.57826595      -1.53929614  
C       1.18657189      -0.46050479       2.85472705  
H       1.01686355      -0.20746379       3.91077637  
H       1.33514368      -1.55325253       2.80734574  
C       2.97456135      -0.29454276       1.03944473  
H       3.17827520      -1.37456942       1.15196023  
H       3.94003076       0.18388449       0.81911689  
C       2.45905091       1.77392114       2.58624661  
H       3.34005683       2.03938933       3.18720638  
H       1.58051125       2.03566278       3.19461962  
C       2.44172260       2.70106500       1.39037505  
C       3.62665971       3.29881548       0.94161243  
C       1.18789608       3.81455522      -0.21215483  
H       0.30418323       1.35336487       0.31789591  
C       3.55082632       4.20288673      -0.11454814  
H       4.57498257       3.09526011       1.44045191  
C       2.32521327       4.46223490      -0.71390300  
H       4.45017473       4.71553187      -0.46362004  
H       2.23562999       5.16506651      -1.54232458  
N       1.24208223       2.97612635       0.84349330  
C      -0.16054437       4.00882330      -0.83680514  
H      -0.47179770       3.08867662      -1.35859284  
H      -0.91203818       4.20685300      -0.05977045  
H      -0.16720611       4.83064405      -1.56330517  
N      -0.23208954      -2.09131611      -0.21200774  
C      -0.56155761      -3.15270395      -0.52761328  
C      -0.98573430      -4.47370712      -0.93213840  
H      -1.70635239      -4.38635800      -1.75747794  
H      -0.11642316      -5.05533455      -1.26793327  
H      -1.46313251      -4.98459814      -0.08475446  
59
Image 22
Co       0.10830050      -0.03245979       0.11782211 
N       0.02475971      -0.14090086       2.03743858  
N       2.02324605      -0.09262333      -0.05699309  
C       2.43715472       0.08457980      -1.28482555  
C       1.39312972       0.30197075      -2.29474036  
N       0.18087767       0.31104292      -1.75522728  
O      -0.86011678       0.51223655      -2.45820915  
O      -2.53776956       0.59431724      -0.68301035  
N      -1.74965627       0.35500250       0.32336353  
C      -2.20768590       0.42842378       1.54684950  
C      -1.14267139       0.11860669       2.54574542  
C       3.89361955       0.09008527      -1.68401639  
C       1.61970444       0.52984829      -3.76489531  
C      -3.62606949       0.80067234       1.87867439  
C      -1.45596261       0.11990931       4.02351360  
H      -1.19027856      -0.83819476       4.49308684  
H      -0.89837291       0.91131703       4.54756048  
H      -2.52243737       0.29482511       4.20635603  
H      -4.19442520      -0.05269143       2.27896505  
H      -3.66667051       1.61088093       2.62098901  
H      -4.13749534       1.14763618       0.97254296  
H       2.23311336       1.42355510      -3.95617211  
H       0.64902090       0.67943640      -4.25530228  
H       2.11098895      -0.32741450      -4.25048094  
H       4.00675833       0.12382549      -2.77359253  
H       4.41720331      -0.80380521      -1.31624622  
H       4.40553037       0.97189630      -1.26799358  
C       2.47345032       0.23522524       2.39855924  
H       3.23481614      -0.12594489       3.10923568  
H      -1.92024328       0.56231506      -1.53372162  
C       1.19198049      -0.47120200       2.85828865  
H       1.01967291      -0.23109403       3.91682931  
H       1.35093950      -1.56196774       2.79993517  
C       2.97484944      -0.27237394       1.04388495  
H       3.19900530      -1.34872996       1.15265993  
H       3.93044581       0.22440768       0.82188007  
C       2.41391119       1.78523762       2.58956348  
H       3.25916369       2.07044623       3.23194942  
H       1.50016173       2.03288819       3.14995106  
C       2.43284932       2.70390998       1.38673452  
C       3.63381557       3.27575328       0.94558688  
C       1.21618101       3.82578551      -0.23846396  
H       0.29073636       1.35556896       0.32805347  
C       3.58596235       4.16940199      -0.12151089  
H       4.57255450       3.06241035       1.45910441  
C       2.37105496       4.44650510      -0.73578677  
H       4.49840787       4.66214390      -0.46618706  
H       2.30383065       5.14508975      -1.57058627  
N       1.24425561       2.99462937       0.82409649  
C      -0.12545821       4.04555927      -0.87015724  
H      -0.46496114       3.12311472      -1.37005166  
H      -0.86999940       4.28374292      -0.09721943  
H      -0.10886918       4.85092186      -1.61490539  
N      -0.22535509      -2.08412435      -0.20744392  
C      -0.55790543      -3.14054345      -0.53251817  
C      -0.98609973      -4.45608234      -0.94906317  
H      -1.70699603      -4.36028542      -1.77267553  
H      -0.11932015      -5.03707589      -1.29084718  
H      -1.46402301      -4.97351586      -0.10660248  
59
Image 23
CO      0.17987060      0.09321375      0.02245297
N       0.04924813      0.03239862      1.95957411
N       2.06336995     -0.19891906     -0.12445663
C       2.53072964     -0.05497673     -1.33962956
C       1.53476787      0.28172575     -2.36653810
N       0.31094165      0.35998044     -1.85131206
O      -0.69880026      0.60429480     -2.57513657
O      -2.43143944      0.82464730     -0.83521434
N      -1.67366794      0.57058016      0.18914665
C      -2.16208289      0.64789155      1.39989240
C      -1.13240761      0.30688237      2.42693717
C       3.99038429     -0.22330904     -1.68464706
C       1.76422992      0.51295658     -3.83656430
C      -3.58292518      1.04322804      1.69763764
C      -1.50736580      0.30157865      3.88962343
H      -1.02353892     -0.51694641      4.43764232
H      -1.21501820      1.24690543      4.37472359
H      -2.59118222      0.19449845      4.02096923
H      -4.20388456      0.17657341      1.97340395
H      -3.63708062      1.76928516      2.52108153
H      -4.03457760      1.50416502      0.81018374
H       2.78118360      0.86561164     -4.05133498
H       1.05986140      1.27692069     -4.19643161
H       1.58582476     -0.39208772     -4.43923732
H       4.17905166     -0.03899287     -2.74773948
H       4.33837322     -1.24137231     -1.45584914
H       4.59153233      0.48125337     -1.09050926
C       2.54269799      0.09648032      2.31005155
H       3.25440534     -0.28969224      3.06010493
H      -1.80334323      0.75657898     -1.66746111
C       1.16966192     -0.32643907      2.84243123
H       1.03560374      0.11338813      3.84098360
H       1.16779106     -1.42293248      2.96763157
C       2.91905776     -0.59704893      0.99826526
H       2.83364033     -1.68898985      1.14070855
H       3.96879823     -0.36572083      0.78784560
C       2.71552508      1.62648021      2.25753721
H       2.19206726      2.07281537      3.11685980
H       2.24016148      2.02285562      1.34845661
C       4.15492751      2.07842861      2.28649727
C       4.66616102      2.68692325      3.43916323
C       6.17653685      2.27903237      1.18967837
H       0.47017825      1.49181365      0.13860684
C       5.99254594      3.10171777      3.43484528
H       4.02973782      2.84142273      4.31097613
C       6.76476883      2.90069649      2.29900867
H       6.42195158      3.58636980      4.31477425
H       7.80585606      3.22096491      2.25938186
N       4.88958783      1.86860625      1.17447305
C       6.97377630      2.04347383     -0.05853905
H       7.07659804      0.96407650     -0.25193217
H       6.46153071      2.48406386     -0.92682542
H       7.97988213      2.47569726      0.01117625
N      -0.28004721     -1.96022074     -0.22736330
C      -0.56501193     -3.04748371     -0.49637898
C      -0.92873561     -4.40537653     -0.84596136
H      -1.60555716     -4.39264228     -1.71215121
H      -0.02739038     -4.97962538     -1.10225051
H      -1.43614237     -4.88833384      0.00079984


==> anc/fig4_neb_energy_pbe0_cc-pvdz.txt <==
Image #        Total Energy (Hartree)
image 1         -2640.160986203340
image 2         -2640.160919381988
image 3         -2640.160888985441
image 4         -2640.160843788066
image 5         -2640.160783565332
image 6         -2640.160708554902
image 7         -2640.160618765483
image 8         -2640.160512817167
image 9         -2640.160372723927
image 10        -2640.160042099662
image 11        -2640.158956251653
image 12        -2640.156451749594
image 13        -2640.153377416247
image 14        -2640.152297986848
image 15        -2640.153064502872
image 16        -2640.154036029058
image 17        -2640.154715500332
image 18        -2640.155215690069
image 19        -2640.155618715946
image 20        -2640.155946418106
image 21        -2640.156233368598
image 22        -2640.156494350143
image 23        -2640.156734711278
image 24        -2640.156955986549
image 25        -2640.157155900331
image 26        -2640.157332230423
image 27        -2640.168563293151


==> anc/fig4_neb_energy_pno-lccsd-in-pbe0_cc-pvdz.txt <==
Image #        Total Energy (Hartree)
image 1         -2638.269213423165
image 2         -2638.269234945302
image 3         -2638.269209765149
image 4         -2638.269172514229
image 5         -2638.269132177680
image 6         -2638.269069088308
image 7         -2638.269007614192
image 8         -2638.268855407424
image 9         -2638.268229363143
image 10        -2638.266943284985
image 11        -2638.265051407731
image 12        -2638.265103545547
image 13        -2638.268817789577
image 14        -2638.273409902456
image 15        -2638.276564382741
image 16        -2638.278620976697
image 17        -2638.279924208803
image 18        -2638.280881002953
image 19        -2638.281720343370
image 20        -2638.282432725322
image 21        -2638.282830935838
image 22        -2638.283251252895
image 23        -2638.294401823176


==> anc/fig4_neb_energy_pno-lccsd_cc-pvdz.txt <==
Image #        Total Energy (Hartree)
image 1         -2637.049242969583
image 2         -2637.049136716814
image 3         -2637.049033017378
image 4         -2637.048851814940
image 5         -2637.048668988250
image 6         -2637.048491904565
image 7         -2637.048320163788
image 8         -2637.047986735069
image 9         -2637.046991779659
image 10        -2637.045157034027
image 11        -2637.043423345797
image 12        -2637.044428417156
image 13        -2637.048715197817
image 14        -2637.053261451260
image 15        -2637.056727259209
image 16        -2637.057997454717
image 17        -2637.059074209840
image 18        -2637.059917658892
image 19        -2637.060716227443
image 20        -2637.061431856013
image 21        -2637.061779421444
image 22        -2637.062270087511
image 23        -2637.069631662655


==> anc/fig4_neb_pbe0_cc-pvdz_xyz.txt <==
59
Image 1
Co       0.05725932      -0.05561398      -0.11540257 
N      -0.05169454       0.04949649       1.78241307  
N       1.97874267      -0.00720099      -0.21689648  
C       2.44818371       0.22335718      -1.42493039  
C       1.45459166       0.53179738      -2.41395297  
N       0.22408228       0.48918276      -1.91070820  
O      -0.78308993       0.75912946      -2.67064918  
O      -2.53027276       0.71486047      -0.96529611  
N      -1.70468658       0.49180503       0.05005204  
C      -2.24480150       0.54098509       1.26397304  
C      -1.27330623       0.25375458       2.27095941  
C       3.90204982       0.16761152      -1.78296304  
C       1.71541182       0.86863407      -3.84362297  
C      -3.69070931       0.85505934       1.44477372  
C      -1.61173655       0.15906785       3.72580963  
H      -1.37534564      -0.83984713       4.12553761  
H      -1.05193001       0.89166550       4.32929118  
H      -2.67846830       0.33819275       3.89814293  
H      -4.32139826       0.01612248       1.10845283  
H      -3.93903772       1.07811853       2.48879078  
H      -3.97081749       1.71737020       0.82279716  
H       2.34592014       1.76574235      -3.95063428  
H       0.75545724       1.05737814      -4.33845456  
H       2.21988559       0.04399664      -4.37183728  
H       4.05413124       0.37065668      -2.84882146  
H       4.32925276      -0.82329198      -1.56357659  
H       4.48850133       0.90789113      -1.21523833  
C       2.39958517       0.17431514       2.21846668  
H       3.09627270      -0.26026517       2.95600135  
H      -1.87118292       0.72366041      -1.80331509  
C       1.02979661      -0.34790369       2.65462905  
H       0.85113850      -0.01640970       3.69031514  
H       1.08253490      -1.45272638       2.68464197  
C       2.86148412      -0.37131926       0.86799497  
H       2.90738562      -1.47387006       0.94733825  
H       3.89239344      -0.02927341       0.67996688  
C       2.58687479       1.70196276       2.39858069  
H       3.63729809       1.87968080       2.67028886  
H       2.00354039       2.01438365       3.28369787  
C       2.29066886       2.70252125       1.31246690  
C       3.21354017       3.68297785       0.97034042  
C       0.68375479       3.69481960      -0.16129056  
H       0.46276204       1.89731037       0.82288523  
C       2.86490162       4.67947580       0.06009129  
H       4.19888435       3.67307705       1.43621389  
C       1.59215044       4.69364145      -0.49733872  
H       3.58847022       5.45209958      -0.20661083  
H       1.29002939       5.47080347      -1.19893651  
N       1.07237501       2.75283559       0.72706024  
C      -0.68740780       3.60201182      -0.73013602  
H      -0.75143229       2.77661675      -1.45853590  
H      -1.43025660       3.39980501       0.05416736  
H      -0.94917194       4.53806292      -1.23799350  
N      -0.19268278      -1.95734647      -0.45431055  
C      -0.46727431      -3.03484914      -0.77603581  
C      -0.82319832      -4.37791591      -1.18838116  
H      -1.52069219      -4.33050325      -2.03695508  
H       0.07639874      -4.92975165      -1.49521616  
H      -1.30624503      -4.91170566      -0.35783646  
59
Image 2
Co       0.04719184      -0.04336888      -0.11949752 
N      -0.06070359       0.04190291       1.77775486  
N       1.96872223       0.01126308      -0.22483424  
C       2.43322260       0.23849258      -1.43560735  
C       1.43644912       0.54358891      -2.42222000  
N       0.20748829       0.49990731      -1.91511350  
O      -0.80252044       0.76322858      -2.67312825  
O      -2.54265037       0.72933141      -0.96020437  
N      -1.71472991       0.50011569       0.05177485  
C      -2.25487114       0.53377912       1.26632899  
C      -1.28183002       0.23860300       2.26971770  
C       3.88583096       0.18160908      -1.79835072  
C       1.69190158       0.87443365      -3.85425743  
C      -3.70305532       0.83659558       1.44681722  
C      -1.61703038       0.13071942       3.72444784  
H      -1.38187447      -0.87194785       4.11528196  
H      -1.05376597       0.85713785       4.33208664  
H      -2.68264251       0.31150298       3.90161298  
H      -4.32594843       0.02163937       1.04421305  
H      -3.96771764       0.98920887       2.49927231  
H      -3.97654583       1.73844966       0.87985264  
H       2.38660087       1.72126042      -3.96719849  
H       0.73842383       1.13637579      -4.32790178  
H       2.12023444       0.01850285      -4.40065168  
H       4.03215118       0.35437732      -2.87033954  
H       4.32102633      -0.79916556      -1.55186697  
H       4.46936726       0.94258494      -1.25507288  
C       2.38717459       0.17019464       2.21355209  
H       3.08899290      -0.26498709       2.94560646  
H      -1.88695810       0.73449140      -1.80084184  
C       1.02244037      -0.37310662       2.63896820  
H       0.84347890      -0.07002292       3.68316816  
H       1.08106768      -1.47805699       2.63941612  
C       2.85795965      -0.34972813       0.85612225  
H       2.92505622      -1.45217614       0.92258185  
H       3.88238115       0.01373743       0.67191680  
C       2.54519178       1.69946336       2.41413462  
H       3.57902020       1.89106998       2.73470652  
H       1.91619773       1.99884121       3.27170840  
C       2.28497746       2.69840076       1.31820188  
C       3.23039945       3.65819617       0.98030362  
C       0.71141704       3.71518316      -0.17452756  
H       0.45062910       1.92187642       0.80860720  
C       2.91091653       4.65598735       0.06064935  
H       4.21019916       3.63146357       1.45703240  
C       1.64313657       4.69375857      -0.50703439  
H       3.65268714       5.41200968      -0.20371881  
H       1.36292011       5.47486342      -1.21331644  
N       1.07402533       2.76804818       0.71920120  
C      -0.66022190       3.65161640      -0.74666068  
H      -0.75846109       2.79511053      -1.43369587  
H      -1.41205910       3.52095316       0.04487518  
H      -0.88232611       4.57277106      -1.29857853  
N      -0.18911196      -1.94723533      -0.44980472  
C      -0.44568109      -3.03543566      -0.74928916  
C      -0.77700125      -4.39368999      -1.13132568  
H      -1.47917079      -4.37879623      -1.97716170  
H       0.13216617      -4.93394093      -1.43052908  
H      -1.24529780      -4.91884547      -0.28692043  
59
Image 3
Co       0.04594249      -0.04223365      -0.11518831 
N      -0.06137159       0.03645392       1.78183475  
N       1.96745217       0.01608634      -0.22174480  
C       2.43044260       0.24356950      -1.43309211  
C       1.43221037       0.54494452      -2.41937492  
N       0.20387144       0.50088083      -1.91084927  
O      -0.80737511       0.76156301      -2.66821538  
O      -2.54585233       0.72606193      -0.95349564  
N      -1.71729048       0.49810713       0.05817571  
C      -2.25627807       0.52808566       1.27309112  
C      -1.28180835       0.23113103       2.27502025  
C       3.88309474       0.19216726      -1.79636717  
C       1.68561431       0.87173939      -3.85270090  
C      -3.70489844       0.82638014       1.45780839  
C      -1.61670224       0.11981445       3.72964059  
H      -1.37734962      -0.88224111       4.11935947  
H      -1.05678504       0.84804285       4.33825510  
H      -2.68320863       0.29560112       3.90656004  
H      -4.32688570      -0.00581645       1.09007262  
H      -3.95997683       1.01237118       2.50736645  
H      -3.98920597       1.70674041       0.86360239  
H       2.37420284       1.72307403      -3.96937929  
H       0.73035980       1.12493450      -4.32752160  
H       2.12025550       0.01652574      -4.39519631  
H       4.02789759       0.35953412      -2.86942595  
H       4.32418081      -0.78445675      -1.54415175  
H       4.46243351       0.95990670      -1.25799981  
C       2.38469701       0.17332299       2.21728207  
H       3.08955245      -0.25830434       2.94840846  
H      -1.89054491       0.73250551      -1.79443581  
C       1.02331830      -0.38002638       2.64016272  
H       0.84343192      -0.08467613       3.68638553  
H       1.08674445      -1.48465991       2.63289018  
C       2.85971404      -0.33950511       0.85869322  
H       2.93690927      -1.44143059       0.92287488  
H       3.88085376       0.03354561       0.67517031  
C       2.52757918       1.70408399       2.42102196  
H       3.55332733       1.90398501       2.76156183  
H       1.87914752       1.99980858       3.26511754  
C       2.28183481       2.69865048       1.31802589  
C       3.23548466       3.65009127       0.98012310  
C       0.72242003       3.71872725      -0.18712927  
H       0.44673649       1.92948136       0.79952336  
C       2.92767174       4.64502368       0.05329488  
H       4.21237152       3.61936735       1.46257017  
C       1.66267683       4.68911096      -0.52009568  
H       3.67608868       5.39434290      -0.21145469  
H       1.39110058       5.46921943      -1.23084880  
N       1.07450866       2.77285721       0.71202396  
C      -0.64833068       3.66370421      -0.76244307  
H      -0.75555605       2.79975549      -1.43869144  
H      -1.40327869       3.55267169       0.02929078  
H      -0.85845110       4.58052718      -1.32615180  
N      -0.18990646      -1.94633573      -0.44969146  
C      -0.44685791      -3.03336066      -0.75312777  
C      -0.77885287      -4.39000990      -1.14035907  
H      -1.48146902      -4.37146153      -1.98576093  
H       0.12991460      -4.92946273      -1.44221120  
H      -1.24693539      -4.91837390      -0.29783978  
59
Image 4
Co       0.04466936      -0.04105001      -0.11081263 
N      -0.06201821       0.03075842       1.78599465  
N       1.96612440       0.02099926      -0.21862049  
C       2.42760295       0.24872776      -1.43054281  
C       1.42790927       0.54640053      -2.41646207  
N       0.20020933       0.50208216      -1.90646893  
O      -0.81226201       0.76025778      -2.66316590  
O      -2.54903813       0.72274282      -0.94672727  
N      -1.71996271       0.49593977       0.06469022  
C      -2.25775510       0.52199035       1.27997526  
C      -1.28176661       0.22329423       2.28038358  
C       3.88026948       0.20283414      -1.79436760  
C       1.67927286       0.86903721      -3.85108230  
C      -3.70677825       0.81568833       1.46931790  
C      -1.61646218       0.10861063       3.73486503  
H      -1.37327099      -0.89289092       4.12349604  
H      -1.05969845       0.83843974       4.34449839  
H      -2.68379624       0.27979227       3.91144969  
H      -4.32720342      -0.03323951       1.13851469  
H      -3.95211796       1.03635612       2.51460721  
H      -4.00255178       1.67269307       0.84774578  
H       2.36091926       1.72545515      -3.97157634  
H       0.72217547       1.11248348      -4.32728563  
H       2.12117238       0.01490785      -4.38936782  
H       4.02360875       0.36510540      -2.86841208  
H       4.32717662      -0.76967166      -1.53673922  
H       4.45539076       0.97709547      -1.26070660  
C       2.38214857       0.17664772       2.22101601  
H       3.09017566      -0.25113652       2.95121455  
H      -1.89402858       0.73068446      -1.78795993  
C       1.02431645      -0.38700575       2.64140455  
H       0.84350586      -0.09944473       3.68960759  
H       1.09273638      -1.49123151       2.62637213  
C       2.86137973      -0.32908135       0.86131185  
H       2.94876966      -1.43037725       0.92326645  
H       3.87912775       0.05357624       0.67847384  
C       2.50930081       1.70884769       2.42769390  
H       3.52621929       1.91729834       2.78870695  
H       1.84104784       2.00059377       3.25741063  
C       2.27856122       2.69896703       1.31770792  
C       3.24063462       3.64176224       0.97996102  
C       0.73375776       3.72244095      -0.20003540  
H       0.44274582       1.93739255       0.79004501  
C       2.94482825       4.63369153       0.04590123  
H       4.21447611       3.60696448       1.46827575  
C       1.68275537       4.68432138      -0.53334431  
H       3.70004027       5.37606022      -0.21915898  
H       1.42007297       5.46338163      -1.24858312  
N       1.07502027       2.77788400       0.70454294  
C      -0.63602800       3.67627170      -0.77859764  
H      -0.75238708       2.80549687      -1.44447770  
H      -1.39371308       3.58434421       0.01311957  
H      -0.83424585       4.58881623      -1.35346094  
N      -0.19069212      -1.94543607      -0.44962367  
C      -0.44802204      -3.03127183      -0.75701414  
C      -0.78071348      -4.38628629      -1.14946259  
H      -1.48373789      -4.36405010      -1.99444511  
H       0.12764192      -4.92496663      -1.45393031  
H      -1.24864277      -4.91785199      -0.30887513  
59
Image 5
Co       0.04339822      -0.03992432      -0.10632939 
N      -0.06261940       0.02460776       1.79026749  
N       1.96476236       0.02596582      -0.21542959  
C       2.42471522       0.25399775      -1.42792064  
C       1.42353836       0.54792685      -2.41344397  
N       0.19649953       0.50338586      -1.90193294  
O      -0.81721440       0.75901429      -2.65795382  
O      -2.55219545       0.71919634      -0.93985520  
N      -1.72274363       0.49345068       0.07137102  
C      -2.25925808       0.51534105       1.28703886  
C      -1.28164990       0.21493617       2.28585733  
C       3.87738072       0.21380004      -1.79228434  
C       1.67281899       0.86627658      -3.84937957  
C      -3.70861677       0.80438477       1.48151042  
C      -1.61624874       0.09704135       3.74018202  
H      -1.36917099      -0.90379696       4.12792709  
H      -1.06277908       0.82861864       4.35076839  
H      -2.68443097       0.26359275       3.91624457  
H      -4.32675192      -0.06073854       1.19023444  
H      -3.94393437       1.06145541       2.52092289  
H      -4.01667685       1.63576640       0.83227994  
H       2.34736189       1.72778141      -3.97382136  
H       0.71392094       1.09976434      -4.32694178  
H       2.12208997       0.01331468      -4.38335671  
H       4.01928549       0.37082369      -2.86730675  
H       4.33026450      -0.75439254      -1.52910561  
H       4.44807962       0.99473245      -1.26347623  
C       2.37951356       0.18016242       2.22477385  
H       3.09091166      -0.24334923       2.95406023  
H      -1.89736551       0.72876369      -1.78137389  
C       1.02549085      -0.39421971       2.64269852  
H       0.84375061      -0.11456350       3.69285091  
H       1.09918626      -1.49793342       2.61982682  
C       2.86302840      -0.31838059       0.86400696  
H       2.96088455      -1.41892188       0.92376076  
H       3.87722154       0.07405359       0.68187744  
C       2.48998176       1.71376865       2.43412210  
H       3.49707055       1.93122186       2.81650760  
H       1.80121658       2.00104482       3.24826936  
C       2.27501941       2.69930197       1.31714797  
C       3.24581447       3.63307436       0.97982564  
C       0.74553430       3.72645724      -0.21343098  
H       0.43857964       1.94563247       0.77977270  
C       2.96253888       4.62190419       0.03848808  
H       4.21640013       3.59402406       1.47428292  
C       1.70357799       4.67944636      -0.54684627  
H       3.72477183       5.35702862      -0.22668760  
H       1.45014929       5.45748295      -1.26653059  
N       1.07550769       2.78316199       0.69651801  
C      -0.62322765       3.68973676      -0.79527165  
H      -0.74945404       2.81220785      -1.45037585  
H      -1.38331574       3.61767898      -0.00366131  
H      -0.80910973       4.59764970      -1.38147316  
N      -0.19145341      -1.94460963      -0.44963614  
C      -0.44921195      -3.02920946      -0.76104632  
C      -0.78266366      -4.38252473      -1.15879969  
H      -1.48611018      -4.35650929      -2.00333207  
H       0.12525313      -4.92043056      -1.46593870  
H      -1.25044590      -4.91733016      -0.32018853  
59
Image 6
Co       0.04214519      -0.03885079      -0.10164125 
N      -0.06315608       0.01774660       1.79475241  
N       1.96337579       0.03101238      -0.21210277  
C       2.42177745       0.25946568      -1.42515024  
C       1.41907692       0.54960641      -2.41022582  
N       0.19273583       0.50491464      -1.89710934  
O      -0.82225417       0.75798851      -2.65242336  
O      -2.55530193       0.71555339      -0.93269984  
N      -1.72564231       0.49063946       0.07838941  
C      -2.26075698       0.50805026       1.29445727  
C      -1.28140329       0.20583194       2.29156634  
C       3.87442874       0.22527488      -1.79003637  
C       1.66619687       0.86344375      -3.84752345  
C      -3.71037390       0.79228547       1.49476711  
C      -1.61604593       0.08483485       3.74570543  
H      -1.36496718      -0.91520128       4.13279442  
H      -1.06612299       0.81837156       4.35720122  
H      -2.68512104       0.24663965       3.92099458  
H      -4.32527184      -0.08874909       1.24706393  
H      -3.93510757       1.08866967       2.52621507  
H      -4.03197955       1.59470334       0.81686601  
H       2.33336378       1.73010606      -3.97613354  
H       0.70551612       1.08659210      -4.32644060  
H       2.12306559       0.01173649      -4.37699626  
H       4.01491391       0.37679575      -2.86604411  
H       4.33356769      -0.73830996      -1.52105514  
H       4.44039128       1.01316373      -1.26632314  
C       2.37673552       0.18388695       2.22862253  
H       3.09179974      -0.23473136       2.95701666  
H      -1.90052669       0.72690714      -1.77450601  
C       1.02690397      -0.40191798       2.64408976  
H       0.84421311      -0.13041156       3.69618954  
H       1.10629518      -1.50499637       2.61317478  
C       2.86470848      -0.30726635       0.86684721  
H       2.97350976      -1.40690397       0.92439461  
H       3.87510282       0.09531612       0.68547692  
C       2.46909234       1.71888468       2.44031984  
H       3.46504334       1.94604142       2.84536017  
H       1.75874462       2.00102021       3.23729890  
C       2.27100338       2.69959246       1.31624413  
C       3.25098659       3.62379902       0.97970814  
C       0.75791720       3.73081232      -0.22768618  
H       0.43409127       1.95424608       0.76826287  
C       2.98105229       4.60938175       0.03093301  
H       4.21800060       3.58024992       1.48076573  
C       1.72549132       4.67435034      -0.56089644  
H       3.75067125       5.33683154      -0.23409678  
H       1.48188884       5.45138490      -1.28504988  
N       1.07588639       2.78872271       0.68764726  
C      -0.60972546       3.70440219      -0.81292073  
H      -0.74682215       2.82013405      -1.45665583  
H      -1.37190331       3.65344450      -0.02154095  
H      -0.78253048       4.60723245      -1.41084217  
N      -0.19223770      -1.94378694      -0.44979213  
C      -0.45048959      -3.02707983      -0.76534797  
C      -0.78475744      -4.37860623      -1.16856244  
H      -1.48864703      -4.34868028      -2.01260450  
H       0.12270368      -4.91569851      -1.47846207  
H      -1.25238166      -4.91673373      -0.33199228  
59
Image 7
Co       0.04097447      -0.03779509      -0.09662415 
N      -0.06361336       0.00980525       1.79957913  
N       1.96203944       0.03602485      -0.20852904  
C       2.41888173       0.26513744      -1.42209086  
C       1.41461700       0.55152181      -2.40664714  
N       0.18902442       0.50689052      -1.89180128  
O      -0.82726975       0.75752448      -2.64635734  
O      -2.55819475       0.71236512      -0.92503195  
N      -1.72857242       0.48773847       0.08595631  
C      -2.26216758       0.50016915       1.30242310  
C      -1.28095419       0.19575002       2.29765905  
C       3.87151196       0.23743328      -1.78745562  
C       1.65947030       0.86045585      -3.84538954  
C      -3.71196305       0.77935561       1.50941531  
C      -1.61581697       0.07179384       3.75158544  
H      -1.36050509      -0.92722087       4.13836652  
H      -1.06982791       0.80764157       4.36389531  
H      -2.68585321       0.22862802       3.92580269  
H      -4.32232336      -0.11722090       1.31039441  
H      -3.92551726       1.11866224       2.53021180  
H      -4.04870139       1.54854062       0.80157674  
H       2.31889770       1.73238033      -3.97853539  
H       0.69700580       1.07271392      -4.32567036  
H       2.12424192       0.01005517      -4.37002025  
H       4.01058337       0.38309521      -2.86446729  
H       4.33735597      -0.72111388      -1.51229728  
H       4.43226564       1.03273179      -1.26918524  
C       2.37373871       0.18774480       2.23265489  
H       3.09282509      -0.22510156       2.96024385  
H      -1.90334012       0.72559565      -1.76714487  
C       1.02861067      -0.41042561       2.64566936  
H       0.84492717      -0.14743014       3.69973631  
H       1.11426906      -1.51272045       2.60640850  
C       2.86650015      -0.29574517       0.86997020  
H       2.98696527      -1.39429069       0.92528221  
H       3.87275076       0.11760581       0.68948075  
C       2.44618915       1.72410859       2.44610736  
H       3.42950289       1.96187686       2.87506025  
H       1.71313279       2.00046106       3.22405308  
C       2.26622422       2.69961867       1.31470269  
C       3.25594227       3.61366303       0.97948568  
C       0.77089961       3.73540225      -0.24321592  
H       0.42919258       1.96286345       0.75464601  
C       3.00036749       4.59583828       0.02308763  
H       4.21895641       3.56536009       1.48778787  
C       1.74857199       4.66886890      -0.57575510  
H       3.77782786       5.31509490      -0.24144059  
H       1.51548705       5.44499416      -1.30434172  
N       1.07599407       2.79436769       0.67744232  
C      -0.59552332       3.72045993      -0.83195115  
H      -0.74476418       2.82965058      -1.46383341  
H      -1.35938978       3.69194789      -0.04091451  
H      -0.75433338       4.61782863      -1.44184825  
N      -0.19323969      -1.94277704      -0.45022955  
C      -0.45203304      -3.02467544      -0.77009845  
C      -0.78706768      -4.37433063      -1.17894169  
H      -1.49141536      -4.34041886      -2.02245600  
H       0.11998537      -4.91046611      -1.49167637  
H      -1.25447301      -4.91589027      -0.34447077  
59
Image 8
Co       0.04012923      -0.03668547      -0.09115701 
N      -0.06395337       0.00007296       1.80490310  
N       1.96104004       0.04043582      -0.20459142  
C       2.41642329       0.27070115      -1.41853029  
C       1.41061909       0.55375950      -2.40246343  
N       0.18583899       0.50979202      -1.88572711  
O      -0.83173268       0.75848634      -2.63943924  
O      -2.56032450       0.71093495      -0.91661992  
N      -1.73118344       0.48535111       0.09428263  
C      -2.26322611       0.49191311       1.31106845  
C      -1.28014856       0.18439486       2.30427741  
C       3.86904366       0.25008468      -1.78425700  
C       1.65314097       0.85721416      -3.84275931  
C      -3.71308371       0.76589932       1.52557360  
C      -1.61547345       0.05800069       3.75799575  
H      -1.35556881      -0.93956643       4.14523435  
H      -1.07395303       0.79685137       4.37074095  
H      -2.68655839       0.20958968       3.93076330  
H      -4.31731644      -0.14518161       1.38019372  
H      -3.91518406       1.15128265       2.53257309  
H      -4.06650938       1.49745949       0.78723290  
H       2.30466784       1.73431027      -3.98095507  
H       0.68894446       1.05820278      -4.32440633  
H       2.12589382       0.00799745      -4.36210933  
H       4.00675386       0.38955407      -2.86227887  
H       4.34217586      -0.70289280      -1.50252591  
H       4.42396470       1.05333284      -1.27178690  
C       2.37047664       0.19133795       2.23690828  
H       3.09393766      -0.21444842       2.96398883  
H      -1.90515964       0.72595646      -1.75906509  
C       1.03069009      -0.42023321       2.64762321  
H       0.84597715      -0.16599437       3.70364296  
H       1.12331701      -1.52157558       2.59989053  
C       2.86857295      -0.28438678       0.87358458  
H       3.00151507      -1.38160538       0.92667422  
H       3.87028848       0.14047128       0.69423800  
C       2.42107426       1.72901318       2.45072178  
H       3.39034398       1.97849538       2.90414412  
H       1.66476231       1.99931595       3.20796934  
C       2.26017528       2.69876237       1.31165068  
C       3.25996005       3.60241228       0.97873030  
C       0.78389377       3.73988693      -0.26046345  
H       0.42409469       1.96977550       0.73661065  
C       3.01968769       4.58120737       0.01480656  
H       4.21841902       3.54924580       1.49511985  
C       1.77199591       4.66302137      -0.59143031  
H       3.80535480       5.29188604      -0.24864906  
H       1.54988552       5.43870238      -1.32391520  
N       1.07545530       2.79924223       0.66482410  
C      -0.58136709       3.73811030      -0.85240504  
H      -0.74458509       2.84156035      -1.47254866  
H      -1.34613430       3.73311338      -0.06155486  
H      -0.72529209       4.63008224      -1.47381481  
N      -0.19493790      -1.94112168      -0.45129697  
C      -0.45426499      -3.02157175      -0.77551504  
C      -0.78969877      -4.36940312      -1.18986521  
H      -1.49447748      -4.33180986      -2.03285801  
H       0.11719232      -4.90421561      -1.50530370  
H      -1.25670197      -4.91438490      -0.35741101  
59
Image 9
Co       0.04029092      -0.03518018      -0.08498378 
N      -0.06413807      -0.01303982       1.81107783  
N       1.96115186       0.04303946      -0.20014285  
C       2.41540151       0.27541961      -1.41413144  
C       1.40820227       0.55643734      -2.39729697  
N       0.18436559       0.51462116      -1.87837851  
O      -0.83440604       0.76250411      -2.63107109  
O      -2.56032541       0.71374252      -0.90714002  
N      -1.73270722       0.48458472       0.10373819  
C      -2.26340660       0.48372253       1.32052103  
C      -1.27866245       0.17120997       2.31166502  
C       3.86805346       0.26263488      -1.77998467  
C       1.64842382       0.85350205      -3.83931466  
C      -3.71314849       0.75278387       1.54312596  
C      -1.61484958       0.04394218       3.76525866  
H      -1.34979359      -0.95126699       4.15474461  
H      -1.07858919       0.78728822       4.37729791  
H      -2.68710064       0.18998503       3.93600140  
H      -4.30976578      -0.17059160       1.45390616  
H      -3.90414595       1.18514708       2.53344200  
H      -4.08406024       1.44390621       0.77557359  
H       2.29256868       1.73513216      -3.98326689  
H       0.68269342       1.04354250      -4.32232187  
H       2.12852451       0.00490409      -4.35287465  
H       4.00454506       0.39573970      -2.85899390  
H       4.34922414      -0.68413648      -1.49135761  
H       4.41627958       1.07444924      -1.27358523  
C       2.36691750       0.19381355       2.24146841  
H       3.09505416      -0.20287618       2.96876224  
H      -1.90418918       0.73012603      -1.74999645  
C       1.03332101      -0.43232103       2.65041162  
H       0.84757489      -0.18667085       3.70828103  
H       1.13392725      -1.53251868       2.59460018  
C       2.87139307      -0.27440066       0.87812254  
H       3.01773884      -1.36998178       0.92909288  
H       3.86812810       0.16292181       0.70054215  
C       2.39357940       1.73269770       2.45264687  
H       3.34787507       1.99545990       2.92961577  
H       1.61456509       1.99739511       3.18826531  
C       2.25172321       2.69547439       1.30510685  
C       3.26130749       3.58949571       0.97647076  
C       0.79530474       3.74336893      -0.28005770  
H       0.42023805       1.96918389       0.70715467  
C       3.03700909       4.56535895       0.00570418  
H       4.21441486       3.53162339       1.50217673  
C       1.79346791       4.65698670      -0.60756186  
H       3.83109487       5.26724938      -0.25594300  
H       1.58198741       5.43364652      -1.34213990  
N       1.07342736       2.80079706       0.64720998  
C      -0.56941461       3.75798030      -0.87358822  
H      -0.74992482       2.85784302      -1.48348406  
H      -1.33320145       3.77697997      -0.08177777  
H      -0.69765379       4.64585091      -1.50427923  
N      -0.19841246      -1.93762468      -0.45372576  
C      -0.45815082      -3.01667688      -0.78192593  
C      -0.79279552      -4.36310188      -1.20082182  
H      -1.49786139      -4.32316590      -2.04343107  
H       0.11469837      -4.89567218      -1.51825209  
H      -1.25889874      -4.91112309      -0.36989180  
59
Image 10
Co       0.04306437      -0.03138527      -0.07787384 
N      -0.06448685      -0.03151839       1.81862014  
N       1.96393754       0.04242651      -0.19558668  
C       2.41769582       0.27800679      -1.40909220  
C       1.40933785       0.55935297      -2.39150437  
N       0.18688873       0.52264191      -1.86971171  
O      -0.83328569       0.77056260      -2.62101003  
O      -2.55563389       0.72342758      -0.89723695  
N      -1.73226855       0.48675983       0.11413089  
C      -2.26232194       0.47684999       1.32989285  
C      -1.27622581       0.15627823       2.31962364  
C       3.87039908       0.27337115      -1.77479416  
C       1.64750094       0.84897841      -3.83547966  
C      -3.71173436       0.74260015       1.56006448  
C      -1.61409945       0.03199760       3.77330728  
H      -1.34350392      -0.95921119       4.16862268  
H      -1.08367228       0.78246911       4.38181080  
H      -2.68756278       0.17281190       3.94126918  
H      -4.30127980      -0.18881191       1.51948790  
H      -3.89350771       1.21459045       2.53425498  
H      -4.09771424       1.39820397       0.76958882  
H       2.28658880       1.73327532      -3.98546352  
H       0.68086676       1.03066992      -4.31990496  
H       2.13254295      -0.00025657      -4.34333181  
H       4.00601905       0.40082247      -2.85465779  
H       4.35993235      -0.66697373      -1.47970899  
H       4.41110489       1.09379971      -1.27395792  
C       2.36306532       0.19443530       2.24649923  
H       3.09574549      -0.19105963       2.97509746  
H      -1.89625566       0.74002316      -1.74091430  
C       1.03655820      -0.44692920       2.65502807  
H       0.84997286      -0.20833819       3.71439805  
H       1.14667180      -1.54577216       2.59293620  
C       2.87557866      -0.26726155       0.88412703  
H       3.03544013      -1.36088158       0.93342373  
H       3.86717195       0.18306859       0.70962053  
C       2.36580168       1.73397155       2.45036735  
H       3.30703818       2.01130999       2.94478306  
H       1.56882567       1.99535525       3.16750936  
C       2.23884850       2.68710763       1.29277499  
C       3.25645904       3.57444919       0.97173276  
C       0.80126833       3.74374181      -0.30010354  
H       0.42428329       1.94297370       0.64735327  
C       3.04783137       4.54839864      -0.00422592  
H       4.20363552       3.51205065       1.50748593  
C       1.80714319       4.65126167      -0.62112963  
H       3.85028062       5.24115277      -0.26440199  
H       1.60373174       5.43148512      -1.35411551  
N       1.06796401       2.79263950       0.62151764  
C      -0.56460462       3.78050290      -0.89078007  
H      -0.76683204       2.88175066      -1.49529765  
H      -1.32365742       3.82069588      -0.09492889  
H      -0.67735409       4.66852435      -1.52430860  
N      -0.20564924      -1.92982737      -0.45842248  
C      -0.46518805      -3.00789736      -0.78916938  
C      -0.79607464      -4.35424273      -1.20966801  
H      -1.50100882      -4.31557876      -2.05233849  
H       0.11379122      -4.88267834      -1.52707739  
H      -1.26019350      -4.90402786      -0.37886816  
59
Image 11
Co       0.04918035      -0.01895288      -0.07187048 
N      -0.06643026      -0.04797662       1.82587079  
N       1.96890248       0.04132892      -0.19434573  
C       2.42220497       0.27816879      -1.40718171  
C       1.41255359       0.56084328      -2.38982881  
N       0.19250376       0.53100679      -1.86463268  
O      -0.83054730       0.77481648      -2.61385439  
O      -2.54868014       0.73188941      -0.89240452  
N      -1.73291485       0.48959413       0.12077550  
C      -2.26271885       0.47358418       1.33388805  
C      -1.27442804       0.14593046       2.32470754  
C       3.87461569       0.27793613      -1.77286968  
C       1.64965161       0.84521793      -3.83518819  
C      -3.71169076       0.73954931       1.56803607  
C      -1.61477290       0.02813430       3.77849663  
H      -1.34093078      -0.95922418       4.18055231  
H      -1.08693809       0.78518987       4.38094702  
H      -2.68880084       0.16728279       3.94428617  
H      -4.30005661      -0.19327450       1.54446470  
H      -3.88922380       1.22494342       2.53658105  
H      -4.10247134       1.38372987       0.77061905  
H       2.28816034       1.72958088      -3.98708844  
H       0.68343180       1.02541956      -4.32108307  
H       2.13556317      -0.00499717      -4.34059538  
H       4.01009048       0.40341603      -2.85303608  
H       4.36848956      -0.65904939      -1.47471779  
H       4.40971235       1.10303624      -1.27369242  
C       2.35991390       0.19678182       2.25036296  
H       3.09498164      -0.18250034       2.97954651  
H      -1.88200205       0.74764361      -1.73789274  
C       1.03899954      -0.45517425       2.66071944  
H       0.85262888      -0.21936870       3.72078900  
H       1.15767245      -1.55277909       2.59608443  
C       2.87900203      -0.26219697       0.88914340  
H       3.04517239      -1.35461885       0.93856106  
H       3.86808520       0.19495966       0.71773476  
C       2.35146119       1.73533530       2.44882550  
H       3.29002616       2.02064500       2.94426415  
H       1.55197224       1.99743616       3.16299760  
C       2.22429912       2.67869327       1.28317530  
C       3.24670440       3.56318752       0.96804176  
C       0.79887123       3.74064275      -0.30512364  
H       0.44321968       1.87478714       0.55632475  
C       3.04908389       4.53651258      -0.01026308  
H       4.19165865       3.49611190       1.50743015  
C       1.80738553       4.64712442      -0.62272164  
H       3.85735417       5.22193464      -0.27251582  
H       1.60674882       5.42949816      -1.35418597  
N       1.05639559       2.77407531       0.60342834  
C      -0.56813433       3.79815146      -0.89146469  
H      -0.78350478       2.90451932      -1.49770472  
H      -1.32276537       3.84597214      -0.09169621  
H      -0.67148432       4.69037755      -1.52077654  
N      -0.21477486      -1.91968931      -0.46292808  
C      -0.47222886      -2.99807764      -0.79342921  
C      -0.79723597      -4.34621150      -1.21169161  
H      -1.50164065      -4.31225982      -2.05487677  
H       0.11567719      -4.87055700      -1.52705977  
H      -1.25912776      -4.89593723      -0.37967042  
59
Image 12
Co       0.05673761       0.00892338      -0.06516190 
N      -0.07010127      -0.05768006       1.83249608  
N       1.97358691       0.04106803      -0.19648445  
C       2.42470647       0.27777402      -1.40769862  
C       1.41272135       0.56109722      -2.39223015  
N       0.19628838       0.53718296      -1.86488312  
O      -0.83107639       0.77222921      -2.61033812  
O      -2.54636848       0.73269074      -0.89109528  
N      -1.73865659       0.49038872       0.12411099  
C      -2.26628470       0.47200560       1.33355619  
C      -1.27332288       0.14090421       2.32741138  
C       3.87627791       0.27892610      -1.77384411  
C       1.65010366       0.84348083      -3.83753650  
C      -3.71424371       0.73901682       1.57026924  
C      -1.61621310       0.02760319       3.78066079  
H      -1.34089192      -0.95820666       4.18481407  
H      -1.08761403       0.78747282       4.37854590  
H      -2.69020921       0.16733314       3.94532187  
H      -4.30305285      -0.19351190       1.54898768  
H      -3.88928016       1.22630120       2.53826778  
H      -4.10461493       1.38251860       0.77197669  
H       2.28882372       1.72808247      -3.98691493  
H       0.68459571       1.02475222      -4.32445954  
H       2.13661694      -0.00654094      -4.34244763  
H       4.01169905       0.40455215      -2.85389734  
H       4.37061368      -0.65723936      -1.47437107  
H       4.40757728       1.10562028      -1.27350632  
C       2.35795007       0.20338167       2.25132837  
H       3.09327533      -0.17683262       2.97955696  
H      -1.87183129       0.74856838      -1.73894007  
C       1.04078246      -0.45548064       2.66475486  
H       0.85522980      -0.22116494       3.72510427  
H       1.16406415      -1.55227607       2.59758705  
C       2.88064873      -0.25753739       0.89143816  
H       3.04605352      -1.34999494       0.94203708  
H       3.86957632       0.19970545       0.72080349  
C       2.34829725       1.74112928       2.45135528  
H       3.28865386       2.02520657       2.94457477  
H       1.55150941       2.00132983       3.16908934  
C       2.21309772       2.68125280       1.28307737  
C       3.24317979       3.55924688       0.96581798  
C       0.79745526       3.74094951      -0.29477317  
H       0.44828327       1.78403793       0.47774779  
C       3.05199016       4.53334124      -0.01271925  
H       4.19050579       3.48845711       1.50217042  
C       1.80853565       4.64444804      -0.62049977  
H       3.86227546       5.21655618      -0.27666212  
H       1.61008986       5.42488146      -1.35552980  
N       1.03805159       2.76527107       0.61066289  
C      -0.56780852       3.80873194      -0.88488011  
H      -0.78159277       2.91641667      -1.49248504  
H      -1.32427570       3.85502691      -0.08707688  
H      -0.66908642       4.70091752      -1.51461426  
N      -0.22056327      -1.91376214      -0.46496012  
C      -0.47490494      -2.99319347      -0.79448753  
C      -0.79686041      -4.34296486      -1.21130996  
H      -1.50108254      -4.31124251      -2.05471146  
H       0.11697522      -4.86625821      -1.52586000  
H      -1.25802275      -4.89275058      -0.37888236  
59
Image 13
Co       0.06378606       0.04001362      -0.05738386 
N      -0.07367010      -0.06552587       1.83792744  
N       1.97762026       0.03840701      -0.19896491  
C       2.42596834       0.27687865      -1.40707455  
C       1.41133549       0.56082938      -2.39454959  
N       0.19851085       0.53978822      -1.86759013  
O      -0.83206875       0.76948588      -2.60814485  
O      -2.54602278       0.73214702      -0.89015921  
N      -1.74556129       0.48907732       0.12607717  
C      -2.26954883       0.47112108       1.33186587  
C      -1.27137987       0.13785991       2.32918050  
C       3.87671563       0.27922638      -1.77435404  
C       1.65002590       0.84281455      -3.83896539  
C      -3.71598491       0.73916253       1.57111587  
C      -1.61690237       0.02756964       3.78162359  
H      -1.34068099      -0.95773062       4.18579687  
H      -1.08744952       0.78848732       4.37705068  
H      -2.69080851       0.16766554       3.94538402  
H      -4.30431603      -0.19354498       1.55036552  
H      -3.88922624       1.22687346       2.53903069  
H      -4.10559553       1.38258020       0.77234984  
H       2.28883855       1.72770036      -3.98592094  
H       0.68495318       1.02491511      -4.32628699  
H       2.13709634      -0.00701285      -4.34331187  
H       4.01183275       0.40504745      -2.85427290  
H       4.37078710      -0.65669333      -1.47413134  
H       4.40575035       1.10660037      -1.27303880  
C       2.35697463       0.20900476       2.25073522  
H       3.09172859      -0.17398413       2.97840031  
H      -1.86658011       0.74863020      -1.74006926  
C       1.04239088      -0.45501688       2.66695545  
H       0.85672956      -0.22149299       3.72704050  
H       1.16693779      -1.55151203       2.59768667  
C       2.88184813      -0.25555176       0.89264886  
H       3.04578450      -1.34829220       0.94363984  
H       3.87043995       0.20118474       0.72158486  
C       2.34776976       1.74718827       2.45274550  
H       3.28919941       2.02662439       2.94666102  
H       1.55185593       2.00332007       3.17238798  
C       2.20797164       2.69146447       1.28524456  
C       3.24706258       3.55991757       0.96300402  
C       0.79979787       3.74675971      -0.28377311  
H       0.42310496       1.68692114       0.42616923  
C       3.05648051       4.53506073      -0.01444662  
H       4.19592764       3.48691493       1.49723307  
C       1.81304403       4.64542742      -0.62216813  
H       3.86658251       5.21841655      -0.27827737  
H       1.61539065       5.42414673      -1.35980112  
N       1.02575083       2.77812270       0.63032078  
C      -0.56517626       3.81490860      -0.87998232  
H      -0.77581247       2.92240481      -1.48827996  
H      -1.32456014       3.85808235      -0.08517500  
H      -0.66882293       4.70486003      -1.51262890  
N      -0.22336694      -1.91195983      -0.46621803  
C      -0.47570546      -2.99203706      -0.79491043  
C      -0.79666838      -4.34248057      -1.21121224  
H      -1.50086865      -4.31099809      -2.05462950  
H       0.11736852      -4.86548612      -1.52559792  
H      -1.25771405      -4.89214882      -0.37864293  
59
Image 14
Co       0.06873434       0.06213177      -0.05153674 
N      -0.07675878      -0.07350783       1.84206359  
N       1.98069813       0.03459257      -0.20118258  
C       2.42669945       0.27597368      -1.40606154  
C       1.40971439       0.56032527      -2.39639316  
N       0.19979675       0.53960111      -1.87089042  
O      -0.83307908       0.76725580      -2.60645680  
O      -2.54605326       0.73148475      -0.88966650  
N      -1.75218342       0.48567752       0.12702006  
C      -2.27217267       0.47015686       1.32998450  
C      -1.26939238       0.13533327       2.33034437  
C       3.87680183       0.27956644      -1.77456222  
C       1.64984919       0.84252868      -3.83984867  
C      -3.71709955       0.73953205       1.57161933  
C      -1.61725339       0.02779603       3.78211734  
H      -1.34039671      -0.95725895       4.18609662  
H      -1.08716253       0.78927927       4.37591729  
H      -2.69110303       0.16801996       3.94519215  
H      -4.30484797      -0.19348869       1.55113081  
H      -3.88899700       1.22731809       2.53951944  
H      -4.10616939       1.38282077       0.77250711  
H       2.28877071       1.72756065      -3.98494434  
H       0.68515018       1.02517828      -4.32749908  
H       2.13738810      -0.00724520      -4.34361225  
H       4.01164951       0.40544050      -2.85439851  
H       4.37059119      -0.65627385      -1.47385149  
H       4.40431885       1.10731969      -1.27258083  
C       2.35630588       0.21383673       2.24992436  
H       3.09041818      -0.17201109       2.97725668  
H      -1.86306611       0.74864377      -1.74123919  
C       1.04387838      -0.45478279       2.66839955  
H       0.85761978      -0.22155181       3.72805219  
H       1.16908880      -1.55111009       2.59777454  
C       2.88264932      -0.25443095       0.89359653  
H       3.04558315      -1.34738177       0.94480575  
H       3.87073413       0.20213563       0.72180018  
C       2.34780980       1.75288873       2.45367322  
H       3.28998507       2.02710004       2.94901952  
H       1.55206003       2.00475423       3.17441893  
C       2.20636857       2.70460704       1.28861340  
C       3.25389360       3.56217555       0.96040268  
C       0.80360526       3.75594758      -0.27374568  
H       0.38477042       1.58986939       0.38435399  
C       3.06115363       4.53778835      -0.01589484  
H       4.20320675       3.48680108       1.49309912  
C       1.81849590       4.64843496      -0.62534713  
H       3.87059162       5.22129205      -0.27946028  
H       1.62083515       5.42525751      -1.36478260  
N       1.02050263       2.80514591       0.65433137  
C      -0.56223220       3.81980838      -0.87586272  
H      -0.77043124       2.92703388      -1.48494476  
H      -1.32434907       3.85988779      -0.08380657  
H      -0.66923811       4.70735716      -1.51160034  
N      -0.22532290      -1.91151484      -0.46748790  
C      -0.47619443      -2.99199967      -0.79527768  
C      -0.79658896      -4.34264228      -1.21121362  
H      -1.50077632      -4.31095121      -2.05461916  
H       0.11761486      -4.86531659      -1.52551336  
H      -1.25759447      -4.89204813      -0.37848994  
59
Image 15
Co       0.06806242       0.06026842      -0.05212464 
N      -0.08019549      -0.08662491       1.84291972  
N       1.98070675       0.02730080      -0.20385746  
C       2.42552326       0.27305459      -1.40596904  
C       1.40692894       0.55617335      -2.39866538  
N       0.19846267       0.53108288      -1.87555981  
O      -0.83583833       0.76116571      -2.60647366  
O      -2.54756348       0.72663559      -0.89127404  
N      -1.75985407       0.47337825       0.12523872  
C      -2.27526287       0.46410820       1.32732618  
C      -1.26885444       0.12923891       2.32953475  
C       3.87553015       0.28078889      -1.77437833  
C       1.64903092       0.84226109      -3.84060249  
C      -3.71805092       0.73961695       1.57185508  
C      -1.61720573       0.02844542       3.78157220  
H      -1.33981609      -0.95566554       4.18731932  
H      -1.08631210       0.79148889       4.37240127  
H      -2.69095367       0.16907809       3.94448622  
H      -4.30731444      -0.19244599       1.55249777  
H      -3.88718733       1.22823518       2.53967308  
H      -4.10606684       1.38328180       0.77252992  
H       2.28814206       1.72761306      -3.98229383  
H       0.68517347       1.02588029      -4.32935478  
H       2.13764364      -0.00672593      -4.34460878  
H       4.01064253       0.40679178      -2.85411402  
H       4.37011379      -0.65450880      -1.47324434  
H       4.40077618       1.10935227      -1.27163634  
C       2.35459699       0.22133817       2.24857461  
H       3.08835426      -0.16718113       2.97528194  
H      -1.86070559       0.74523126      -1.74416639  
C       1.04532326      -0.45436303       2.66878459  
H       0.85717442      -0.22035394       3.72767394  
H       1.17578585      -1.55018210       2.59940336  
C       2.88188308      -0.25204801       0.89423375  
H       3.04589241      -1.34477524       0.94885617  
H       3.86887474       0.20526080       0.72010013  
C       2.34820591       1.76161057       2.45695542  
H       3.29142139       2.02847538       2.95440197  
H       1.55259672       2.00824727       3.17914302  
C       2.20592355       2.72334082       1.29730685  
C       3.26337134       3.56640821       0.95834312  
C       0.80775977       3.77340888      -0.25849775  
H       0.34048648       1.50850100       0.34269832  
C       3.06966624       4.54190060      -0.01788503  
H       4.21549725       3.48521065       1.48505469  
C       1.82690145       4.65484415      -0.62720541  
H       3.87975975       5.22337798      -0.28367953  
H       1.63154708       5.42666471      -1.37248677  
N       1.01479279       2.84120598       0.68568972  
C      -0.55761545       3.83053464      -0.86794350  
H      -0.75897151       2.93609590      -1.47756308  
H      -1.32398702       3.86505233      -0.08005098  
H      -0.66933958       4.71462863      -1.50790643  
N      -0.22711914      -1.91446064      -0.46979999  
C      -0.47704526      -2.99508977      -0.79647986  
C      -0.79698827      -4.34543752      -1.21186264  
H      -1.50114705      -4.31305622      -2.05522323  
H       0.11761420      -4.86738047      -1.52597751  
H      -1.25790048      -4.89413602      -0.37870709  
59
Image 16
Co       0.06294720       0.04255487      -0.05804499 
N      -0.08384545      -0.10291443       1.83996494  
N       1.97700794       0.01891080      -0.20692625  
C       2.42124727       0.26759513      -1.40740193  
C       1.40170744       0.54581059      -2.40257779  
N       0.19339055       0.51271915      -1.88272175  
O      -0.84170236       0.74583291      -2.61025194  
O      -2.55202874       0.71106425      -0.89645441  
N      -1.76923513       0.44985659       0.11969693  
C      -2.27987671       0.44937213       1.32243393  
C      -1.27026214       0.11801006       2.32560203  
C       3.87162900       0.28354056      -1.77407168  
C       1.64677744       0.84088548      -3.84196173  
C      -3.71929877       0.73771140       1.57089710  
C      -1.61685135       0.02936093       3.77890378  
H      -1.33861458      -0.95200385       4.19058775  
H      -1.08465414       0.79649008       4.36312342  
H      -2.69030500       0.17111026       3.94249441  
H      -4.31507168      -0.19016995       1.55477553  
H      -3.88185985       1.22919237       2.53835317  
H      -4.10445134       1.38312387       0.77152002  
H       2.28584983       1.72737144      -3.97628759  
H       0.68441876       1.02672241      -4.33267979  
H       2.13769909      -0.00516714      -4.34862408  
H       4.00777110       0.41006589      -2.85357443  
H       4.36937614      -0.64989529      -1.47222260  
H       4.39214255       1.11421875      -1.27009058  
C       2.35148497       0.23308671       2.24729351  
H       3.08542236      -0.15796020       2.97266598  
H      -1.86133015       0.73196389      -1.75062184  
C       1.04640113      -0.45205762       2.66802987  
H       0.85410710      -0.21610619       3.72553436  
H       1.18820199      -1.54682398       2.60310875  
C       2.87903070      -0.24564776       0.89456914  
H       3.04727040      -1.33746221       0.95656732  
H       3.86374035       0.21412479       0.71579607  
C       2.34869398       1.77416691       2.46420539  
H       3.29325231       2.03222527       2.96409287  
H       1.55372216       2.01557900       3.18852216  
C       2.20672636       2.74591397       1.31144887  
C       3.27534236       3.57094697       0.95755420  
C       0.81293087       3.79924630      -0.23684353  
H       0.29739698       1.45520616       0.30302270  
C       3.08389553       4.54532723      -0.02037110  
H       4.23288529       3.47911948       1.47296448  
C       1.83933818       4.66469476      -0.62521330  
H       3.89772114       5.21963143      -0.29343126  
H       1.64934236       5.42853403      -1.38033720  
N       1.00917503       2.88064924       0.72095484  
C      -0.55083796       3.85137903      -0.85307136  
H      -0.74115610       2.95443357      -1.46331806  
H      -1.32239290       3.87836703      -0.07025557  
H      -0.66714656       4.73229696      -1.49679368  
N      -0.22706555      -1.92430553      -0.47237688  
C      -0.47778695      -3.00442360      -0.79875467  
C      -0.79829580      -4.35396660      -1.21389866  
H      -1.50248662      -4.32034241      -2.05713390  
H       0.11659338      -4.87533014      -1.52791713  
H      -1.25921284      -4.90169267      -0.38019014  
59
Image 17
Co       0.05725044       0.02555360      -0.06453572 
N      -0.08690527      -0.11499902       1.83531626  
N       1.97143362       0.01517600      -0.20934145  
C       2.41473120       0.26304566      -1.40975468  
C       1.39453836       0.53234794      -2.40771061  
N       0.18583790       0.49053306      -1.89097048  
O      -0.85007723       0.72100394      -2.61721037  
O      -2.55959910       0.68304412      -0.90437705  
N      -1.77895992       0.42129815       0.11202662  
C      -2.28571968       0.42960811       1.31574062  
C      -1.27299684       0.10606639       2.31974162  
C       3.86541149       0.28858096      -1.77421276  
C       1.64254947       0.83769759      -3.84431044  
C      -3.72135685       0.73251670       1.56806752  
C      -1.61695142       0.03054108       3.77436041  
H      -1.33660363      -0.94658434       4.19455090  
H      -1.08385494       0.80382337       4.34951260  
H      -2.69010960       0.17278003       3.93900691  
H      -4.32712286      -0.18880099       1.55821126  
H      -3.87441186       1.22979687       2.53413313  
H      -4.10239038       1.37929944       0.76771560  
H       2.28082914       1.72617808      -3.96892861  
H       0.68169645       1.02615839      -4.33689017  
H       2.13667686      -0.00353129      -4.35579899  
H       4.00282292       0.41530195      -2.85346390  
H       4.36813262      -0.64171306      -1.47078858  
H       4.37920661       1.12269154      -1.26915065  
C       2.34793760       0.24664573       2.24717617  
H       3.08232890      -0.14723568       2.97055586  
H      -1.86638162       0.70633076      -1.75962547  
C       1.04650493      -0.44673904       2.66689887  
H       0.84885633      -0.20821851       3.72262659  
H       1.20033135      -1.54025889       2.60751965  
C       2.87536810      -0.23408917       0.89468126  
H       3.05083240      -1.32439080       0.96370411  
H       3.85641505       0.23089864       0.71081967  
C       2.34882829       1.78745751       2.47389899  
H       3.29412781       2.03800512       2.97658954  
H       1.55406338       2.02564068       3.19935167  
C       2.20967520       2.76535033       1.32596217  
C       3.28881644       3.57185128       0.95774879  
C       0.82039901       3.82593069      -0.21506338  
H       0.26545254       1.42828252       0.27384432  
C       3.10240958       4.54417351      -0.02322277  
H       4.25125506       3.46730780       1.46183779  
C       1.85503904       4.67458328      -0.62014315  
H       3.92267593       5.20642491      -0.30705666  
H       1.67114299       5.43197711      -1.38346285  
N       1.00749121       2.91428064       0.75056277  
C      -0.54274344       3.87997891      -0.83339932  
H      -0.72641809       2.98203262      -1.44486832  
H      -1.31695508       3.90190715      -0.05323488  
H      -0.66077582       4.76023887      -1.47787543  
N      -0.22371411      -1.93999623      -0.47363808  
C      -0.47674450      -3.01916171      -0.80085428  
C      -0.79987297      -4.36762086      -1.21698680  
H      -1.50432251      -4.33187918      -2.05994322  
H       0.11418775      -4.88999478      -1.53169631  
H      -1.26139764      -4.91498441      -0.38338258  
59
Image 18
Co       0.05218897       0.01312045      -0.06883154 
N      -0.08935967      -0.12230295       1.83198323  
N       1.96590829       0.01730931      -0.21043609  
C       2.40753070       0.26286530      -1.41166693  
C       1.38633318       0.52073048      -2.41216400  
N       0.17739359       0.46992177      -1.89765197  
O      -0.85985256       0.69211500      -2.62370627  
O      -2.56886255       0.64936081      -0.91128804  
N      -1.78832140       0.39359918       0.10595867  
C      -2.29186453       0.40969625       1.31055666  
C      -1.27599036       0.09578877       2.31523537  
C       3.85818913       0.29812149      -1.77460709  
C       1.63566350       0.83293271      -3.84700865  
C      -3.72455684       0.72255994       1.56695970  
C      -1.61804112       0.02982851       3.77065234  
H      -1.33371189      -0.94298259       4.19808084  
H      -1.08611768       0.80949532       4.33816386  
H      -2.69134247       0.17000491       3.93581414  
H      -4.33649232      -0.19454376       1.57611242  
H      -3.86701628       1.23594327       2.52632429  
H      -4.10650364       1.36001623       0.75958629  
H       2.27103476       1.72447299      -3.96452372  
H       0.67542884       1.02083839      -4.34097249  
H       2.13428993      -0.00338836      -4.36212405  
H       3.99628388       0.42286587      -2.85394089  
H       4.36698615      -0.62774086      -1.46769877  
H       4.36451235       1.13729933      -1.27048980  
C       2.34419932       0.25975063       2.24864691  
H       3.07972756      -0.13618817       2.96967202  
H      -1.87439718       0.67452661      -1.76729108  
C       1.04614742      -0.44134656       2.66623644  
H       0.84389576      -0.20195014       3.72073738  
H       1.20953027      -1.53364064       2.60989797  
C       2.87257162      -0.21781513       0.89501563  
H       3.05909087      -1.30602992       0.96746556  
H       3.84826470       0.25657394       0.70759244  
C       2.34386116       1.79973543       2.48446758  
H       3.28578873       2.04682902       2.99539027  
H       1.54366911       2.03509601       3.20466522  
C       2.21306060       2.77939567       1.33770719  
C       3.30336066       3.56619795       0.95798667  
C       0.83216011       3.84930422      -0.19986737  
H       0.24156535       1.41361680       0.25282038  
C       3.12580847       4.53535176      -0.02768565  
H       4.26804320       3.44876710       1.45514040  
C       1.87667624       4.68007523      -0.61774572  
H       3.95436953       5.18289234      -0.32167495  
H       1.70027913       5.43369075      -1.38668260  
N       1.00898868       2.94174543       0.77119565  
C      -0.53133686       3.91365706      -0.81678106  
H      -0.71859626       3.01559060      -1.42751439  
H      -1.30509694       3.93898988      -0.03635651  
H      -0.64537881       4.79398883      -1.46200914  
N      -0.21808885      -1.95593290      -0.47271315  
C      -0.47378609      -3.03378788      -0.80231077  
C      -0.80096210      -4.38045776      -1.22178850  
H      -1.50589074      -4.34068464      -2.06423882  
H       0.11126134      -4.90483622      -1.53855095  
H      -1.26362544      -4.92889001      -0.38948088  
59
Image 19
Co       0.04789760       0.00571388      -0.06957121 
N      -0.09082352      -0.12802810       1.83164208  
N       1.96114107       0.02353514      -0.20966100  
C       2.40056826       0.26716883      -1.41196667  
C       1.37787015       0.51352512      -2.41413402  
N       0.16911300       0.45518046      -1.90046873  
O      -0.86980841       0.66739710      -2.62642544  
O      -2.57764263       0.62070546      -0.91325519  
N      -1.79640424       0.37167493       0.10468490  
C      -2.29703335       0.39169412       1.31018054  
C      -1.27806417       0.08548092       2.31456886  
C       3.85091866       0.31218870      -1.77435311  
C       1.62662662       0.82742091      -3.84868770  
C      -3.72796427       0.70732096       1.57270193  
C      -1.61928580       0.02357222       3.77028101  
H      -1.32999612      -0.94592855       4.20183339  
H      -1.09050719       0.80835835       4.33364787  
H      -2.69316494       0.15956015       3.93521570  
H      -4.33723662      -0.21011102       1.62334736  
H      -3.85851358       1.25389118       2.51560839  
H      -4.12138030       1.31606598       0.74907779  
H       2.25590082       1.72357843      -3.96400687  
H       0.66592531       1.00921441      -4.34401867  
H       2.13208027      -0.00470049      -4.36391154  
H       3.98889354       0.43218856      -2.85420573  
H       4.36691923      -0.60775043      -1.46173585  
H       4.34938035       1.15831376      -1.27402722  
C       2.34001995       0.27143431       2.25165611  
H       3.07834142      -0.12331964       2.97034513  
H      -1.88297220       0.64714911      -1.76987566  
C       1.04665126      -0.43988677       2.66635129  
H       0.84126407      -0.20392635       3.72093665  
H       1.21821684      -1.53077644       2.60794173  
C       2.87109487      -0.19875021       0.89625973  
H       3.07179915      -1.28438178       0.96897364  
H       3.84005183       0.28837871       0.70697268  
C       2.32837911       1.81072859       2.49453980  
H       3.25946524       2.06065599       3.02372744  
H       1.51298355       2.04118691       3.19877628  
C       2.21367859       2.78864620       1.34535001  
C       3.31659249       3.55461621       0.95867408  
C       0.84820322       3.86789376      -0.19653549  
H       0.22320945       1.40644144       0.24004324  
C       3.15302107       4.51900711      -0.03400589  
H       4.28021199       3.42509145       1.45505754  
C       1.90501511       4.67910610      -0.62269606  
H       3.99136928       5.15079470      -0.33472093  
H       1.73949938       5.42971286      -1.39704388  
N       1.01110036       2.96444999       0.78051993  
C      -0.51472544       3.94801431      -0.81302494  
H      -0.71373868       3.04817634      -1.41772156  
H      -1.28738290       3.98815661      -0.03212953  
H      -0.61773123       4.82581770      -1.46363006  
N      -0.21254692      -1.96699949      -0.47052160  
C      -0.47067802      -3.04302731      -0.80441365  
C      -0.80196667      -4.38701875      -1.22997161  
H      -1.50749978      -4.34129889      -2.07168658  
H       0.10825202      -4.91285741      -1.55011985  
H      -1.26571763      -4.93830323      -0.40012518  
59
Image 20
Co       0.04460207       0.00225719      -0.06771543 
N      -0.09131832      -0.13355008       1.83355255  
N       1.95745355       0.03077971      -0.20768175  
C       2.39471093       0.27333026      -1.41094542  
C       1.37039283       0.51027679      -2.41388580  
N       0.16210813       0.44701311      -1.89995972  
O      -0.87842036       0.65090064      -2.62554095  
O      -2.58449367       0.60162141      -0.91080037  
N      -1.80250867       0.35686313       0.10734365  
C      -2.30064960       0.37676484       1.31370329  
C      -1.27895402       0.07517874       2.31696560  
C       3.84461996       0.32709715      -1.77340870  
C       1.61760594       0.82234387      -3.84908949  
C      -3.73067035       0.69030293       1.58349332  
C      -1.61991833       0.01349049       3.77272085  
H      -1.32618827      -0.95390721       4.20593454  
H      -1.09462564       0.80168490       4.33460928  
H      -2.69445228       0.14514077       3.93715311  
H      -4.33057703      -0.22879050       1.68691080  
H      -3.85013631       1.27772725       2.50347135  
H      -4.14178866       1.25924389       0.74064855  
H       2.23923482       1.72367811      -3.96569894  
H       0.65592012       0.99483917      -4.34582448  
H       2.13090216      -0.00648412      -4.36182098  
H       3.98205532       0.44118316      -2.85395770  
H       4.36780217      -0.58651862      -1.45435235  
H       4.33572749       1.18058757      -1.27827707  
C       2.33588325       0.28098493       2.25517375  
H       3.07806779      -0.10968580       2.97196680  
H      -1.89020274       0.62899139      -1.76799807  
C       1.04817454      -0.44205022       2.66705128  
H       0.84095430      -0.21240955       3.72263762  
H       1.22701885      -1.53141355       2.60320172  
C       2.87047133      -0.18085415       0.89818424  
H       3.08501612      -1.26388263       0.96983769  
H       3.83281983       0.31883861       0.70810873  
C       2.30650593       1.81981881       2.50242407  
H       3.22213551       2.07658418       3.05481106  
H       1.47117129       2.04381847       3.18467627  
C       2.21133581       2.79448285       1.34931729  
C       3.32645577       3.54136706       0.95997606  
C       0.86482458       3.88143720      -0.20214816  
H       0.20988618       1.40385445       0.23442115  
C       3.17884867       4.50032917      -0.04040406  
H       4.28696695       3.40172375       1.45974931  
C       1.93415287       4.67409301      -0.63248328  
H       4.02678000       5.11770304      -0.34432184  
H       1.78102777       5.42169108      -1.41231014  
N       1.01242804       2.98234893       0.78114183  
C      -0.49621731       3.97767437      -0.82057797  
H      -0.70946151       3.07451678      -1.41553650  
H      -1.26824232       4.03865784      -0.04035478  
H      -0.58486583       4.85031854      -1.48023890  
N      -0.20839411      -1.97268940      -0.46849357  
C      -0.46849333      -3.04672145      -0.80741023  
C      -0.80313619      -4.38778061      -1.23997742  
H      -1.50927927      -4.33578080      -2.08086714  
H       0.10543075      -4.91418655      -1.56388980  
H      -1.26762695      -4.94269117      -0.41295103  
59
Image 21
Co       0.04185729       0.00050888      -0.06469355 
N      -0.09131274      -0.13924502       1.83650018  
N       1.95433528       0.03791426      -0.20521842  
C       2.38952618       0.27989248      -1.40931604  
C       1.36359183       0.50886320      -2.41255985  
N       0.15590455       0.44221148      -1.89784346  
O      -0.88613791       0.63917874      -2.62282421  
O      -2.59013790       0.58804798      -0.90612210  
N      -1.80745259       0.34570458       0.11186990  
C      -2.30339391       0.36332982       1.31904669  
C      -1.27919060       0.06482463       2.32081139  
C       3.83893262       0.34175431      -1.77212218  
C       1.60893506       0.81762717      -3.84878400  
C      -3.73288863       0.67278700       1.59620150  
C      -1.61994746       0.00195701       3.77655847  
H      -1.32242207      -0.96397252       4.21040638  
H      -1.09780414       0.79259679       4.33797412  
H      -2.69505473       0.12976214       3.94056837  
H      -4.32009702      -0.24661226       1.75443978  
H      -3.84314316       1.30177366       2.48998046  
H      -4.16337397       1.19818678       0.73532223  
H       2.22242382       1.72418205      -3.96818313  
H       0.64615229       0.97966770      -4.34690325  
H       2.13031331      -0.00833761      -4.35792772  
H       3.97570991       0.44961868      -2.85339046  
H       4.36910775      -0.56545459      -1.44653514  
H       4.32300361       1.20255822      -1.28265452  
C       2.33182461       0.28942547       2.25871831  
H       3.07829187      -0.09560459       2.97396981  
H      -1.89647492       0.61617906      -1.76394116  
C       1.05026907      -0.44576858       2.66810484  
H       0.84187235      -0.22341987       3.72500443  
H       1.23604335      -1.53351339       2.59768513  
C       2.87008491      -0.16437322       0.90042578  
H       3.09749085      -1.24484564       0.97078541  
H       3.82620257       0.34695249       0.70996902  
C       2.28225166       1.82777844       2.50852336  
H       3.18046064       2.09281779       3.08507871  
H       1.42626749       2.04470307       3.16670203  
C       2.20740800       2.79887915       1.35141746  
C       3.33410193       3.52808890       0.96170013  
C       0.88106694       3.89252815      -0.21160973  
H       0.19908943       1.40307168       0.23231667  
C       3.20291412       4.48142995      -0.04628144  
H       4.29063819       3.37946611       1.46657640  
C       1.96255479       4.66756046      -0.64396568  
H       4.06001179       5.08537098      -0.35157615  
H       1.82224681       5.41199983      -1.42923392  
N       1.01311978       2.99785871       0.77776531  
C      -0.47728732       4.00430284      -0.83338113  
H      -0.70512078       3.09743324      -1.41724368  
H      -1.24882433       4.08792160      -0.05470459  
H      -0.55065183       4.87045335      -1.50343877  
N      -0.20510942      -1.97574030      -0.46681557  
C      -0.46692269      -3.04774106      -0.81090385  
C      -0.80444457      -4.38583498      -1.25060580  
H      -1.51118656      -4.32766654      -2.09062627  
H       0.10270830      -4.91233751      -1.57831107  
H      -1.26946320      -4.94455808      -0.42644173  
59
Image 22
Co       0.03934902      -0.00067683      -0.06109249 
N      -0.09103255      -0.14513839       1.83999614  
N       1.95142201       0.04481540      -0.20254087  
C       2.38457334       0.28651166      -1.40740518  
C       1.35700867       0.50812698      -2.41071932  
N       0.14998886       0.43873891      -1.89495346  
O      -0.89354638       0.62943215      -2.61918089  
O      -2.59523435       0.57689575      -0.90025442  
N      -1.81183239       0.33595652       0.11734499  
C      -2.30573848       0.35021548       1.32530115  
C      -1.27908185       0.05429926       2.32541403  
C       3.83342101       0.35631915      -1.77067904  
C       1.60033184       0.81298721      -3.84810715  
C      -3.73491368       0.65469472       1.60946089  
C      -1.61945264      -0.01010406       3.78118147  
H      -1.31857769      -0.97486095       4.21528680  
H      -1.10001853       0.78249750       4.34236711  
H      -2.69502395       0.11435870       3.94498857  
H      -4.30755171      -0.26284942       1.82187677  
H      -3.83811946       1.32410705       2.47479749  
H      -4.18475864       1.13506958       0.73265996  
H       2.20540039       1.72475112      -3.97094250  
H       0.63645814       0.96403986      -4.34755960  
H       2.12990925      -0.01020267      -4.35322656  
H       3.96951964       0.45783614      -2.85264880  
H       4.37057486      -0.54432828      -1.43854099  
H       4.31043521       1.22442415      -1.28709792  
C       2.32779086       0.29753933       2.26220672  
H       3.07874907      -0.08089793       2.97613442  
H      -1.90233948       0.60564528      -1.75879637  
C       1.05273195      -0.44997486       2.66944381  
H       0.84349196      -0.23511656       3.72771664  
H       1.24537438      -1.53600850       2.59222318  
C       2.86968705      -0.14866469       0.90282940  
H       3.10930759      -1.22656247       0.97198564  
H       3.81977518       0.37362255       0.71208307  
C       2.25685834       1.83524475       2.51339593  
H       3.13634046       2.10910071       3.11420408  
H       1.38042408       2.04462484       3.14627559  
C       2.20266058       2.80280266       1.35260776  
C       3.34059949       3.51487787       0.96372496  
C       0.89720295       3.90282927      -0.22265394  
H       0.18932283       1.40286957       0.23176420  
C       3.22611218       4.46246905      -0.05164776  
H       4.29270704       3.35766985       1.47442346  
C       1.99065561       4.66048168      -0.65593696  
H       4.09218740       5.05325582      -0.35742938  
H       1.86344616       5.40159813      -1.44658376  
N       1.01349766       3.01258632       0.77257508  
C      -0.45794772       4.03001593      -0.84849031  
H      -0.70053174       3.11966342      -1.42090627  
H      -1.22882932       4.13673963      -0.07192041  
H      -0.51567692       4.88902292      -1.52921969  
N      -0.20220706      -1.97777276      -0.46527286  
C      -0.46564216      -3.04769356      -0.81462882  
C      -0.80585678      -4.38276368      -1.26154857  
H      -1.51319109      -4.31844734      -2.10065476  
H       0.09997700      -4.90914434      -1.59307690  
H      -1.27131690      -4.94538658      -0.44028967  
59
Image 23
Co       0.03693714      -0.00181045      -0.05713685 
N      -0.09058484      -0.15120984       1.84385786  
N       1.94854811       0.05147130      -0.19974645  
C       2.37964048       0.29309798      -1.40533723  
C       1.35041959       0.50757939      -2.40858567  
N       0.14411768       0.43566565      -1.89162598  
O      -0.90092428       0.62031212      -2.61498670  
O      -2.60011522       0.56665672      -0.89363971  
N      -1.81592007       0.32656381       0.12337819  
C      -2.30789274       0.33690918       1.33207618  
C      -1.27877878       0.04355161       2.33049302  
C       3.82786801       0.37096727      -1.76914468  
C       1.59162341       0.80829270      -3.84719060  
C      -3.73689589       0.63594452       1.62270760  
C      -1.61847291      -0.02234921       3.78634902  
H      -1.31456343      -0.98609211       4.22056334  
H      -1.10127951       0.77192939       4.34724835  
H      -2.69438945       0.09923044       3.95026752  
H      -4.29366223      -0.27739055       1.88810004  
H      -3.83512175       1.34414114       2.45777308  
H      -4.20551975       1.07054980       0.73226642  
H       2.18803514       1.72525707      -3.97377380  
H       0.62670312       0.94803594      -4.34790592  
H       2.12949544      -0.01204974      -4.34812056  
H       3.96331057       0.46608370      -2.85178214  
H       4.37208864      -0.52290993      -1.43045825  
H       4.29762546       1.24639615      -1.29157092  
C       2.32374728       0.30566801       2.26561053  
H       3.07932116      -0.06545269       2.97837371  
H      -1.90809702       0.59590029      -1.75301429  
C       1.05546717      -0.45421468       2.67105449  
H       0.84559524      -0.24671243       3.73066257  
H       1.25501061      -1.53845047       2.58717259  
C       2.86918422      -0.13339173       0.90532689  
H       3.12059263      -1.20865778       0.97347092  
H       3.81332822       0.39938802       0.71425702  
C       2.23072613       1.84249395       2.51727063  
H       3.09028938       2.12539866       3.14224863  
H       1.33422251       2.04380528       3.12373349  
C       2.19743564       2.80662576       1.35324332  
C       3.34645413       3.50166050       0.96596822  
C       0.91345783       3.91307666      -0.23440679  
H       0.17992816       1.40273828       0.23194635  
C       3.24893741       4.44340113      -0.05654544  
H       4.29382071       3.33593394       1.48283370  
C       2.01878560       4.65324101      -0.66793943  
H       4.12391180       5.02098792      -0.36228511  
H       1.90492985       5.39090033      -1.46385737  
N       1.01375646       3.02722618       0.76639221  
C      -0.43807717       4.05589183      -0.86471786  
H      -0.69568510       3.14251790      -1.42564597  
H      -1.20799039       4.18595968      -0.09067987  
H      -0.47990018       4.90732162      -1.55606844  
N      -0.19944275      -1.97950877      -0.46371247  
C      -0.46448545      -3.04728066      -0.81844405  
C      -0.80734690      -4.37923402      -1.27269911  
H      -1.51526626      -4.30870486      -2.11084319  
H       0.09719395      -4.90538059      -1.60810336  
H      -1.27322630      -4.94582924      -0.45441399  
59
Image 24
Co       0.03452487      -0.00321727      -0.05290605 
N      -0.09008975      -0.15756473       1.84801585  
N       1.94559925       0.05787501      -0.19685198  
C       2.37458555       0.29963063      -1.40313925  
C       1.34367807       0.50698246      -2.40623117  
N       0.13813689       0.43250002      -1.88798885  
O      -0.90844469       0.61109610      -2.61038403  
O      -2.60500723       0.55639082      -0.88646405  
N      -1.81988758       0.31684654       0.12980191  
C      -2.30999798       0.32308001       1.33920349  
C      -1.27841509       0.03243198       2.33594066  
C       3.82212288       0.38587247      -1.76751122  
C       1.58268620       0.80347346      -3.84606478  
C      -3.73889790       0.61670687       1.63568723  
C      -1.61706412      -0.03475860       3.79197755  
H      -1.31026859      -0.99754626       4.22625983  
H      -1.10169834       0.76106705       4.35237637  
H      -2.69321456       0.08425901       3.95638108  
H      -4.27945698      -0.29011226       1.95143005  
H      -3.83384061       1.36102625       2.43967540  
H      -4.22506599       1.00627487       0.73413388  
H       2.17018903       1.72565060      -3.97656002  
H       0.61678389       0.93164478      -4.34797502  
H       2.12897210      -0.01385692      -4.34275485  
H       3.95696007       0.47454592      -2.85077638  
H       4.37359526      -0.50095295      -1.42226052  
H       4.28427273       1.26870788      -1.29604230  
C       2.31958917       0.31398507       2.26893517  
H       3.07984066      -0.04919806       2.98068371  
H      -1.91396954       0.58608973      -1.74676910  
C       1.05836856      -0.45828826       2.67295782  
H       0.84800420      -0.25783581       3.73381626  
H       1.26495723      -1.54063588       2.58275691  
C       2.86849667      -0.11836030       0.90791579  
H       3.13144213      -1.19090356       0.97527761  
H       3.80668607       0.42462534       0.71644883  
C       2.20409525       1.84966885       2.52020979  
H       3.04278487       2.14161331       3.16897139  
H       1.28823458       2.04261647       3.09946565  
C       2.19192054       2.81051176       1.35342772  
C       3.35194086       3.48834756       0.96831826  
C       0.93000012       3.92364443      -0.24651526  
H       0.17049551       1.40236400       0.23252110  
C       3.27167680       4.42416125      -0.06105311  
H       4.29431227       3.31400039       1.49152010  
C       2.04716812       4.64601710      -0.67981207  
H       4.15552650       4.98833207      -0.36637988  
H       1.94691846       5.38010972      -1.48085960  
N       1.01403856       3.04213300       0.75953867  
C      -0.41753843       4.08250607      -0.88155845  
H      -0.69055001       3.16667425      -1.43105910  
H      -1.18609310       4.23616074      -0.11042259  
H      -0.44317903       4.92598449      -1.58338205  
N      -0.19665127      -1.98134504      -0.46205638  
C      -0.46333174      -3.04688186      -0.82228380  
C      -0.80887434      -4.37559762      -1.28401781  
H      -1.51737338      -4.29873004      -2.12114457  
H       0.09436123      -4.90145054      -1.62337034  
H      -1.27518437      -4.94622934      -0.46878980  
59
Image 25
Co       0.03205744      -0.00506687      -0.04843491 
N      -0.08960904      -0.16429588       1.85242877  
N       1.94251652       0.06403141      -0.19386455  
C       2.36932973       0.30610014      -1.40082623  
C       1.33670068       0.50621342      -2.40369089  
N       0.13196329       0.42898780      -1.88410235  
O      -0.91620028       0.60141058      -2.60544105  
O      -2.61001631       0.54557357      -0.87880794  
N      -1.82381908       0.30647429       0.13656045  
C      -2.31211841       0.30861137       1.34663643  
C      -1.27804255       0.02085746       2.34172229  
C       3.81609598       0.40110951      -1.76578653  
C       1.57344543       0.79848609      -3.84474560  
C      -3.74093929       0.59723605       1.64827356  
C      -1.61525403      -0.04737746       3.79803602  
H      -1.30556106      -1.00919118       4.23240063  
H      -1.10142532       0.74998979       4.35766210  
H      -2.69154928       0.06922249       3.96328870  
H      -4.26591519      -0.30115451       2.01036135  
H      -3.83397419       1.37425751       2.42145715  
H      -4.24287456       0.94389247       0.73807731  
H       2.15176718       1.72590239      -3.97924656  
H       0.60663832       0.91483841      -4.34778666  
H       2.12828779      -0.01561611      -4.33719399  
H       3.95038805       0.48329458      -2.84963677  
H       4.37504253      -0.47834060      -1.41393968  
H       4.27022316       1.29145319      -1.30052161  
C       2.31524856       0.32259367       2.27218795  
H       3.08019562      -0.03208818       2.98306992  
H      -1.92005743       0.57576044      -1.74013970  
C       1.06138374      -0.46211219       2.67515538  
H       0.85061852      -0.26833706       3.73716255  
H       1.27525829      -1.54247369       2.57906050  
C       2.86758569      -0.10345017       0.91059670  
H       3.14192266      -1.17315803       0.97742513  
H       3.79974721       0.44956751       0.71863663  
C       2.17709686       1.85685871       2.52225543  
H       2.99410471       2.15769209       3.19426020  
H       1.24272805       2.04136595       3.07364568  
C       2.18625976       2.81456079       1.35322415  
C       3.35722407       3.47492253       0.97070560  
C       0.94692803       3.93471381      -0.25877775  
H       0.16079390       1.40157877       0.23333716  
C       3.29445737       4.40475858      -0.06520722  
H       4.29439314       3.29176878       1.50028534  
C       2.07589557       4.63891394      -0.69146309  
H       4.18716931       4.95521222      -0.36984906  
H       1.98948305       5.36932424      -1.49749053  
N       1.01446734       3.05750881       0.75221665  
C      -0.39624892       4.11002687      -0.89873501  
H      -0.68492382       3.19238817      -1.43706547  
H      -1.16304337       4.28722698      -0.13081818  
H      -0.40556823       4.94530973      -1.61070938  
N      -0.19373743      -1.98347941      -0.46026671  
C      -0.46210645      -3.04668929      -0.82610821  
C      -0.81040429      -4.37203259      -1.29546665  
H      -1.51948054      -4.28867481      -2.13151343  
H       0.09149322      -4.89756011      -1.63884908  
H      -1.27717116      -4.94675397      -0.48338120  
59
Image 26
Co       0.02958944      -0.00731351      -0.04378066 
N      -0.08903368      -0.17130845       1.85702904  
N       1.93934659       0.06989562      -0.19082339  
C       2.36391611       0.31237200      -1.39845481  
C       1.32954497       0.50515164      -2.40102644  
N       0.12565229       0.42504203      -1.88004287  
O      -0.92411660       0.59114790      -2.60026521  
O      -2.61503663       0.53424197      -0.87077858  
N      -1.82763147       0.29558547       0.14358019  
C      -2.31415222       0.29368199       1.35431276  
C      -1.27754510       0.00898989       2.34776147  
C       3.80982050       0.41637915      -1.76406833  
C       1.56398658       0.79324724      -3.84328128  
C      -3.74295684       0.57757238       1.66043041  
C      -1.61295719      -0.06004485       3.80443420  
H      -1.30036465      -1.02085435       4.23891436  
H      -1.10041530       0.73885446       4.36305009  
H      -2.68930688       0.05427111       3.97089386  
H      -4.25282639      -0.31080478       2.06563087  
H      -3.83544776       1.38455607       2.40286469  
H      -4.25909529       0.88292232       0.74355644  
H       2.13285902       1.72592072      -3.98184432  
H       0.59637881       0.89757869      -4.34740795  
H       2.12753153      -0.01736569      -4.33153740  
H       3.94365262       0.49214051      -2.84844613  
H       4.37634648      -0.45547607      -1.40571470  
H       4.25571177       1.31415790      -1.30502280  
C       2.31082355       0.33150717       2.27531460  
H       3.08047564      -0.01408783       2.98547681  
H      -1.92624629       0.56489314      -1.73325247  
C       1.06459562      -0.46564446       2.67759472  
H       0.85351862      -0.27816511       3.74065235  
H       1.28596008      -1.54392957       2.57603128  
C       2.86649895      -0.08874774       0.91332186  
H       3.15193733      -1.15554496       0.97992451  
H       3.79264631       0.47396551       0.72072284  
C       2.14971788       1.86404610       2.52338229  
H       2.94396592       2.17367374       3.21836296  
H       1.19745062       2.03984161       3.04586458  
C       2.18050267       2.81886447       1.35271928  
C       3.36224855       3.46164979       0.97323283  
C       0.96412603       3.94635669      -0.27098484  
H       0.15089571       1.40042970       0.23428381  
C       3.31706758       4.38554037      -0.06882150  
H       4.29406631       3.26953300       1.50912185  
C       2.10473599       4.63216640      -0.70267760  
H       4.21856182       4.92204686      -0.37253453  
H       2.03230474       5.35878429      -1.51351377  
N       1.01505871       3.07340616       0.74459903  
C      -0.37434879       4.13825297      -0.91601337  
H      -0.67867424       3.21943032      -1.44354067  
H      -1.13901522       4.33861188      -0.15158583  
H      -0.36747358       4.96519137      -1.63770585  
N      -0.19078792      -1.98609037      -0.45837952  
C      -0.46079710      -3.04641492      -0.82976850  
C      -0.81201779      -4.36851281      -1.30700671  
H      -1.52165557      -4.27847908      -2.14190448  
H       0.08852966      -4.89363591      -1.65447064  
H      -1.27925197      -4.94733707      -0.49813241  
59
Image 27
CO      0.08664119      0.10977680     -0.11419260
N      -0.05421489     -0.03002804      1.78562904
N       1.99673437     -0.04768637     -0.25953708
C       2.47194377      0.22060261     -1.43606985
C       1.46394156      0.55077403     -2.45151503
N       0.25914605      0.52002538     -1.95964668
O      -0.76535005      0.78551369     -2.72792943
O      -2.48213764      0.70643170     -1.00560569
N      -1.76094138      0.47969447      0.02120932
C      -2.26796427      0.46721640      1.23618876
C      -1.26026800      0.16710588      2.23797686
C       3.92667471      0.22084679     -1.76851770
C       1.76145442      0.89250692     -3.86888851
C      -3.70754208      0.74254247      1.50128984
C      -1.62494528      0.08877018      3.68667303
H      -1.33467591     -0.88169945      4.11609019
H      -1.10535801      0.87101277      4.26257775
H      -2.70169916      0.22227535      3.83484195
H      -4.21450634     -0.12763302      1.94738060
H      -3.83598123      1.59419759      2.18697651
H      -4.20201954      0.98198649      0.55270792
H       2.37576502      1.80433184     -3.93194189
H       0.82609520      1.06539121     -4.41193502
H       2.31640754      0.08216485     -4.36581325
H       4.10659516      0.56350529     -2.79300183
H       4.35629316     -0.78743760     -1.66332959
H       4.45171910      0.88878093     -1.06574770
C       2.40900850      0.15906333      2.17963489
H       3.13159525     -0.22049952      2.92305481
H      -1.60810249      0.76460934     -2.04521495
C       1.05357169     -0.37190949      2.65483753
H       0.87084548     -0.00107732      3.67508120
H       1.11477578     -1.47474335      2.72212880
C       2.85032162     -0.44407560      0.84514297
H       2.81510714     -1.54668193      0.91807354
H       3.88886973     -0.14549234      0.65570060
C       2.49144011      1.69642115      2.19374786
H       1.92455130      2.07267138      3.05912372
H       2.00186981      2.10098287      1.29426722
C       3.89944318      2.23090757      2.27475714
C       4.36019122      2.82634832      3.45214774
C       5.92787961      2.57985965      1.22156557
H       0.27829707      1.52138509      0.10068444
C       5.66119860      3.31474969      3.49200843
H       3.70303237      2.91365619      4.31912782
C       6.45799398      3.19277185      2.36018861
H       6.04837755      3.79134503      4.39489559
H       7.48133850      3.57084305      2.35175961
N       4.67127934      2.10882643      1.18456418
C       6.74485182      2.42191608     -0.02624337
H       6.91030712      1.35603091     -0.24986836
H       6.22055550      2.86278182     -0.88738562
H       7.72620468      2.90502641      0.06620139
N      -0.25570743     -1.84182814     -0.45347682
C      -0.55249797     -2.92343586     -0.73084857
C      -0.93446481     -4.27441220     -1.08660101
H      -1.63502498     -4.24580653     -1.93336478
H      -0.04499627     -4.85270151     -1.37326770
H      -1.42321973     -4.76192070     -0.23143746


==> anc/table1_ethanol_distorted_xyz.txt <==
9
Distorted geometry of ethanol. Fisrt 2 atoms in sub A.
O       -3.3269765613      2.7136960593      0.1951838040
H       -2.2920440244      2.6864882972      0.4390913065
C       -3.9970519892      0.8711998149      0.0753224110
C       -2.9679111345      1.5689553765      0.0000000000
H       -5.0208075221      0.7717425946     -0.4177064199
H       -4.5767714306      0.0743899044      0.7467719471
H       -4.0028543816     -0.1649480066     -0.4590353930
H       -2.3852296872      1.3637343634     -0.8736513416
H       -2.5009043109      1.4044750865      0.9485519811


==> anc/table2_ethanol_ccsd-in-lda_6-31g_xyz.txt <==
9    
Optimized geometry of ethanol at CCSD-in-LDA/6-31G. First 2 atoms in sub A.
O       -3.3126387149    2.7099914861    0.4451763013
H       -2.5340237137    3.3011048791    0.5007618164
C       -4.1658429322    0.5478566553   -0.0200854388
C       -2.9191996985    1.3921199024    0.0367041145
H       -4.8867335987    0.9796247816   -0.7373838233
H       -4.6540576128    0.5204511028    0.9706090340
H       -3.9337378866   -0.4857784119   -0.3297152598
H       -2.4266229441    1.3935452678   -0.9596715439
H       -2.1935838542    0.9350579476    0.7437804915


==> anc/table2_ethanol_ccsd_6-31g_xyz.txt <==
9    
Optimized geometry of ethanol at CCSD/6-31G.
O       -3.3105084604    2.7284460061    0.4488330192
H       -2.5299103840    3.3166415004    0.5054876480
C       -4.1884940319    0.5334734298   -0.0211887397
C       -2.9079174843    1.3728752785    0.0300537424
H       -4.8973140080    0.9731341460   -0.7393265454
H       -4.6654678258    0.5140283062    0.9705157602
H       -3.9617925271   -0.5007359179   -0.3297316257
H       -2.4213612672    1.4061709156   -0.9622010245
H       -2.1877851904    0.9456994687    0.7520875253


==> anc/table2_ethanol_lda_6-31g_xyz.txt <==
9    
Optimized geometry of ethanol at LDA/6-31G.
O       -3.3249224257    2.7021463693    0.4425034268
H       -2.5398905801    3.2985864919    0.5059348761
C       -4.1715402061    0.5485972188   -0.0195426949
C       -2.9214968035    1.3825847093    0.0338642518
H       -4.8879124080    0.9856489269   -0.7379080085
H       -4.6558536484    0.5269283652    0.9729822471
H       -3.9456828496   -0.4879702895   -0.3284841879
H       -2.4290549291    1.3969063314   -0.9656459919
H       -2.1945483948    0.9365014556    0.7508931690


==> anc/table3_co_I-1_ccsd-in-ldax_def2tzvpp_def2svp_xyz.txt <==
43
Optimized geometry of cobalt complex at CCSD-in-LDAX/def2-tzvpp:def2-svp. Firts 7 atoms in sub A.
Co      -0.1256584464    0.0440684079    0.0724212818
N       -0.1414650438    1.3440824031    1.4339776184
N       -0.0520474907    1.2981673340   -1.4199586753
N       -0.7625165429   -1.1181105925   -1.3245624911
N       -0.8350350677   -0.9799595438    1.4344886208
N        1.8122382481   -0.5409152734   -0.0151020500
C        2.8646531570   -1.0033947102   -0.0173889393
O       -1.1026828334   -2.3591595315   -1.1343402066
O       -1.1837902201   -2.2839166489    1.3154909174
C       -0.3806791558    0.7939994531   -2.5626210084
C       -0.8023296611   -0.6150470706   -2.5186859792
C       -0.8650455912   -0.4702040174    2.6443063324
C       -0.4488571306    0.9000218138    2.6438918600
C       -0.3745333729    1.5302235443   -3.8598360043
C       -1.2554937870   -1.3961795861   -3.6971136601
C       -1.3109245784   -1.2371550655    3.8377337226
C       -0.4228348470    1.7199584598    3.8902030194
H        0.5432114002    2.2093434172    4.0428130418
H       -1.1862830822    2.5054505834    3.8837144563
H       -0.6122067237    1.0920204989    4.7606545117
H       -0.5058742353   -1.3639542289    4.5679010190
H       -2.1483958602   -0.7494812913    4.3440504253
H       -1.6345334227   -2.2247362287    3.5142960391
H       -2.0885602792   -0.9135518685   -4.2162720773
H       -1.5856471505   -2.3653242799   -3.3238597958
H       -0.4536069734   -1.5605900332   -4.4240820695
H       -0.3980826370    0.8332036176   -4.6965593144
H        0.5099339671    2.1589565077   -3.9695306817
H       -1.2528292749    2.1777834548   -3.9460514522
H        4.7517376988   -1.3698899977   -0.8908637930
H        4.7364682421   -1.3728303345    0.8831238382
H        4.0465473382   -2.7390685827   -0.0120836030
C        4.1770477512   -1.6563241927   -0.0091683489
C       -0.1791207862    3.3265172256   -0.0368641420
H       -1.2726456429    3.2853567468   -0.0662963229
H        0.1005075332    4.3847466280   -0.0495782737
H       -1.2032224431   -2.4351529727    0.2971879017
C        0.2982457527    2.7242363651    1.2638108735
H       -0.0626969225    3.3548401255    2.0816281652
H        1.3970662533    2.7728171923    1.3049426770
C        0.3722815120    2.6867468291   -1.2889732051
H        1.4701790719    2.7153844093   -1.2595502567
H        0.0664084989    3.2824602724   -2.1532727798


==> anc/table3_co_I-1_ldax_def2tzvpp_def2svp_xyz.txt <==
43
Optimized geometry of cobalt complex at LDAX/def2-tzvpp:def2-svp.
Co      -0.0286673009   -0.0491702178    0.0631730005
N       -0.1355653894    1.2331485241    1.4519786170
N       -0.0692665383    1.2099847387   -1.4017547648
N       -0.5028132599   -1.2544611864   -1.3270183462
N       -0.6158019130   -1.1409019628    1.4176712700
N        1.8981806600   -0.4900686381   -0.0037584609
O       -0.6819014647   -2.4902474591   -1.1422821822
O       -0.8117173539   -2.4391526681    1.3095059670
C       -0.2747493729    0.6608644519   -2.5419181167
C       -0.5415858326   -0.7509994673   -2.5257820005
C       -0.6638086725   -0.6523377078    2.6234670399
C       -0.3772874428    0.7399732012    2.6319771833
C       -0.2408406450    1.4045248550   -3.8335895097
C       -0.8375688171   -1.5864644918   -3.7142575871
C       -0.9916867198   -1.5274995518    3.7729959090
C       -0.3629233885    1.5526498651    3.8795548678
H        0.5930944603    2.0659236901    4.0149285185
H       -1.1424704485    2.3209846363    3.8684006513
H       -0.5310678544    0.9342809097    4.7585807704
H       -0.2725975877   -2.3474086804    3.8506978750
H       -1.0044201253   -0.9855731414    4.7169497715
H       -1.9697541402   -1.9942189040    3.6292532832
H       -1.6703967456   -1.1897419366   -4.3015941819
H       -1.1035859411   -2.5826092098   -3.3634414760
H        0.0231820271   -1.6814191787   -4.3846239725
H       -0.3613811051    0.7315310092   -4.6800204929
H        0.7035335023    1.9397165353   -3.9578410299
H       -1.0430861612    2.1466143772   -3.8811823924
H        4.6461018486   -1.5453965376   -1.0435874255
H        4.7149963193   -1.6180311114    0.7291774830
H        3.8633351964   -2.8830119849   -0.1791541571
C        4.0924769984   -1.8167607712   -0.1440043138
C        2.8710435898   -1.0639920519   -0.0657701853
C       -0.3524196534    3.1842001004   -0.0052373278
H       -1.4380452009    3.0487964061   -0.0205752729
H       -0.1603790139    4.2622684365   -0.0097225104
H       -0.7862245722   -2.6021653708    0.2983156795
C        0.1949029277    2.6135218865    1.2812667014
H       -0.1818282302    3.2184997682    2.1104718105
H        1.2888078838    2.7326407736    1.2848108643
C        0.2353335700    2.5985434913   -1.2656930142
H        1.3273835988    2.7285631402   -1.2409471745
H       -0.1267883971    3.1755214868   -2.1216434095

